Can Event Detectors Leave the Broadcast Camera? Evidence from Tennis

Ball bounces and racket hits are the events from which tennis statistics are derived, and on monocular video the two are easy to confuse. We release a benchmark of 345 bounce and hit annotations at frame level on eight clips that mix broadcast, fixed elevated, phone and court-level viewpoints, with a frozen development and test split, a confusion-aware matcher, clip-level bootstrap intervals and a blind second annotation of three clips. On it we score supervised precise spotters with published broadcast weights, two zero-shot vision-language models, and RallyArb, an arbitration layer over a ball track and player poses that fits no parameter on event labels. The supervised spotters score near-perfectly on broadcast footage and almost nothing on phone and court-level footage, where the pooled bounce F1 of E2E-Spot is 0.130. RallyArb keeps a bounce F1 above 0.8 on the three phone and court-level clips, two of which were used to tune it, and finds 8 of 11 bounces on the held-out one, but it places hits too far from the contact frame to match human timing. The vision-language models detect events on every viewpoint and miss the contact frame by about 0.1 s. Fine-tuned leave-one-clip-out from its broadcast weights, the spotter reaches about 0.8 bounce F1 on two phone and court-level clips and stays at 0.2 on a grazing phone angle. The annotations, the evaluator and the frozen predictions of every scored row are released.

==> anc/analysis/timing_offsets.py <==
"""Signed timing offset (prediction minus ground truth, seconds) of same-class matches at a 0.5 s tolerance.

Usage: python3 -I analysis/timing_offsets.py <benchmark_dir>   -> data/timing_offsets.json
"""
import json
import os
import statistics
import sys

BENCH = os.path.abspath(sys.argv[1])
sys.path.insert(0, os.path.join(BENCH, 'eval'))
import eval_multiclip as em  # noqa: E402

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data', 'timing_offsets.json')
EXCL = ('serve', 'toss', 'far', 'dead', 'offscreen', 'replay')
ROWS = {'rallyarb': 'eval/manifest.json', 'e2e_spot_rny008': 'eval/baselines/e2e_spot_rny008/manifest.json',
        'vlm_gemini-3.8-flash': 'eval/baselines/vlm_gemini-3.8-flash/manifest.json',
        'e2e_spot_rny002_loco': 'eval/baselines/e2e_spot_rny002_loco/manifest.json',
        'tdeed_small': 'eval/baselines/tdeed_small/manifest.json',
        'vlm_qwen3-vl-235b': 'eval/baselines/vlm_qwen3-vl-235b/manifest.json'}
os.chdir(BENCH)
out = {}
for row, man in ROWS.items():
    off = {'B': [], 'H': []}
    for c in em.load_manifest(man):
        if c['split'] != 'test':
            continue
        fps, gt_b, gt_h = em.load_gt(c['gt'])
        res, _, _ = em.score_clip(em.load_predictions(c['pred'])[1], gt_b, gt_h, fps,
                                  exclude_tags=EXCL, tolerance=round(0.5 * fps))
        for p in res['pairs']:
            cls = {'bounce': 'B', 'shot': 'H'}[p['gt_class']]
            if p['pred_label'] == {'B': em.BOUNCE, 'H': em.HIT}[cls]:
                off[cls].append((p['pred_frame'] - p['gt_frame']) / fps)
    out[row] = {k: {'n': len(v), 'median_s': statistics.median(v), 'mean_abs_s': statistics.mean(abs(x) for x in v)}
                for k, v in off.items() if v}
with open(OUT, 'w') as fh:
    json.dump(out, fh, indent=1)
for row, d in out.items():
    print(row, {k: f"n={v['n']} med={v['median_s']:+.3f} mae={v['mean_abs_s']:.3f}" for k, v in d.items()})


==> anc/analysis/tolerance_sweep.py <==
"""F1 of every row, and of the second annotator, as the matching tolerance varies.

Tolerance per clip is round(t * fps) frames for t in TOL_S seconds; t = 0.15 is the paper's.
Scores are pooled micro-averages from the released evaluator, rally-only view.
Usage: python3 -I analysis/tolerance_sweep.py <benchmark_dir>   -> data/tolerance_sweep.json
"""
import json
import os
import sys

BENCH = os.path.abspath(sys.argv[1])
sys.path.insert(0, os.path.join(BENCH, 'eval'))
import eval_multiclip as em  # noqa: E402

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data', 'tolerance_sweep.json')
EXCL = ('serve', 'toss', 'far', 'dead', 'offscreen', 'replay')
TOL_S = (0.0, 0.02, 0.04, 0.08, 0.15, 0.30, 0.50)
ROWS = {'rallyarb': 'eval/manifest.json'}
for name in sorted(os.listdir(os.path.join(BENCH, 'eval/baselines'))):
    if os.path.exists(os.path.join(BENCH, 'eval/baselines', name, 'manifest.json')):
        ROWS[name] = f'eval/baselines/{name}/manifest.json'


def pooled(clips, t):
    counts = []
    for c in clips:
        fps, gt_b, gt_h = em.load_gt(c['gt'], c.get('gt_shots'))
        events = c['events'] if 'events' in c else em.load_predictions(c['pred'])[1]
        res, s, _ = em.score_clip(events, gt_b, gt_h, fps, exclude_tags=EXCL,
                                  tolerance=round(t * float(fps)))
        counts.append(em.clip_counts(res, s))
    p = em.pool_counts(counts)
    return {'bounce_F1': p['bounce']['F1'], 'hit_F1': p['hit']['F1'], 'spurious': p['spurious']}


os.chdir(BENCH)
CAM = {c['clip']: c['camera'] for c in em.load_manifest('eval/baselines/e2e_spot_rny008/manifest.json')}
out = {'tolerance_s': TOL_S, 'rows': {}, 'annotator2': {}}
for row, man in ROWS.items():
    clips = em.load_manifest(man)
    out['rows'][row] = {split: [pooled([c for c in clips if split == 'all' or c['split'] == split], t)
                                for t in TOL_S] for split in ('test', 'all')}
    out['rows'][row]['camera'] = {cam: [pooled([c for c in clips if CAM[c['clip']] == cam], t) for t in TOL_S]
                                  for cam in sorted(set(CAM.values()))}

# Second annotator as a prediction against the first; its own tagged events are removed first.
gt_dir, a2_dir = 'data/gt', 'annotation/results'
a2_clips = []
for f in sorted(os.listdir(a2_dir)):
    if f.endswith('.events_gt.A2.json'):
        clip = f.split('.')[0]
        with open(os.path.join(a2_dir, f)) as fh:
            a2 = json.load(fh)
        ev = [{'frame': e['frame'], 'label': em.normalize_label(e['label'])} for e in a2['events'] if e.get('tag') not in EXCL]
        a2_clips.append({'clip': clip, 'gt': os.path.join(gt_dir, clip + '.events_gt.json'), 'events': ev})
out['annotator2'] = {'clips': [c['clip'] for c in a2_clips], 'scores': [pooled(a2_clips, t) for t in TOL_S]}

with open(OUT, 'w') as fh:
    json.dump(out, fh, indent=1)
for row, d in out['rows'].items():
    print(f"{row:34s} test " + ' '.join(f"{x['bounce_F1']:.2f}/{x['hit_F1']:.2f}" for x in d['test']))
print(f"{'annotator2 (3 clips)':34s}      " + ' '.join(f"{x['bounce_F1']:.2f}/{x['hit_F1']:.2f}" for x in out['annotator2']['scores']))
print('tolerances (s):', TOL_S)


==> anc/data/annotator_agreement_pooled.json <==
{
 "all": {
  "bounce_f1": 0.935251798561151,
  "hit_f1": 0.921985815602837,
  "matched": 130,
  "exact_rate": 0.7923076923076923,
  "mean_abs": 0.23846153846153847,
  "max_abs": 3,
  "n_a1": 147,
  "n_a2": 133
 },
 "untagged": {
  "bounce_f1": 1.0,
  "hit_f1": 0.9565217391304348,
  "matched": 95,
  "exact_rate": 0.8105263157894737,
  "mean_abs": 0.21052631578947367,
  "max_abs": 2,
  "n_a1": 97,
  "n_a2": 97
 }
}


==> anc/data/camera_rule_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 8,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 8,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 12,
    "b_fp": 0,
    "b_fn": 5,
    "h_tp": 7,
    "h_fp": 1,
    "h_fn": 13,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 0,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 12,
    "fp": 0,
    "fn": 5,
    "P": 1.0,
    "R": 0.7058823529411765,
    "F1": 0.8275862068965517
   },
   "hit": {
    "tp": 7,
    "fp": 1,
    "fn": 13,
    "P": 0.875,
    "R": 0.35,
    "F1": 0.4999999999999999
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     38,
     "HIT"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    53,
    547,
    601,
    721,
    978
   ],
   "FN_h": [
    2,
    105,
    277,
    614,
    752,
    819,
    905,
    1295,
    1389,
    1540,
    1609,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 11,
    "b_fp": 0,
    "b_fn": 5,
    "h_tp": 9,
    "h_fp": 0,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 3,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 11,
    "fp": 0,
    "fn": 5,
    "P": 1.0,
    "R": 0.6875,
    "F1": 0.8148148148148148
   },
   "hit": {
    "tp": 9,
    "fp": 0,
    "fn": 6,
    "P": 1.0,
    "R": 0.6,
    "F1": 0.7499999999999999
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     1140,
     "HIT"
    ],
    [
     2174,
     "HIT"
    ],
    [
     2556,
     "HIT"
    ]
   ],
   "FN_b": [
    303,
    871,
    1495,
    1572,
    1692
   ],
   "FN_h": [
    189,
    278,
    358,
    831,
    1596,
    1726
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 12,
    "b_fp": 2,
    "b_fn": 3,
    "h_tp": 7,
    "h_fp": 3,
    "h_fn": 1,
    "conf_HtoB": 0,
    "conf_BtoH": 1,
    "spurious": 4,
    "ignored": 20,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 12,
    "fp": 2,
    "fn": 3,
    "P": 0.8571428571428571,
    "R": 0.8,
    "F1": 0.8275862068965518
   },
   "hit": {
    "tp": 7,
    "fp": 3,
    "fn": 1,
    "P": 0.7,
    "R": 0.875,
    "F1": 0.7777777777777777
   },
   "conf_HtoB": 0,
   "conf_BtoH": 1,
   "spurious": [
    [
     95,
     "HIT"
    ],
    [
     107,
     "BOUNCE"
    ],
    [
     130,
     "BOUNCE"
    ],
    [
     1851,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     296,
     "HIT"
    ],
    [
     466,
     "BOUNCE"
    ],
    [
     608,
     "BOUNCE"
    ],
    [
     754,
     "HIT"
    ],
    [
     1124,
     "BOUNCE"
    ],
    [
     1321,
     "HIT"
    ],
    [
     1886,
     "HIT"
    ],
    [
     2341,
     "HIT"
    ],
    [
     2527,
     "BOUNCE"
    ],
    [
     2557,
     "BOUNCE"
    ],
    [
     150,
     "BOUNCE"
    ],
    [
     1704,
     "BOUNCE"
    ],
    [
     8,
     "HIT"
    ],
    [
     1863,
     "BOUNCE"
    ],
    [
     2489,
     "BOUNCE"
    ],
    [
     904,
     "BOUNCE"
    ],
    [
     1302,
     "BOUNCE"
    ],
    [
     1762,
     "HIT"
    ],
    [
     2109,
     "HIT"
    ],
    [
     500,
     "HIT"
    ]
   ],
   "FN_b": [
    217,
    1626
   ],
   "FN_h": [
    73
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 44,
   "fp": 2,
   "fn": 13,
   "P": 0.9565217391304348,
   "R": 0.7719298245614035,
   "F1": 0.8543689320388349
  },
  "hit": {
   "tp": 31,
   "fp": 4,
   "fn": 20,
   "P": 0.8857142857142857,
   "R": 0.6078431372549019,
   "F1": 0.7209302325581395
  },
  "conf_HtoB": 0,
  "conf_BtoH": 1,
  "spurious": 5,
  "ignored": 24,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.8181818181818182,
   0.9397590361445782
  ],
  "hit_f1": [
   0.5555555555555556,
   0.9166666666666666
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/camera_rule_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 25,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 23,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 2,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 25,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 23,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     14,
     "HIT"
    ],
    [
     873,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94005994005994,
   "tol": 9,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 15,
    "h_tp": 19,
    "h_fp": 0,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 15,
    "P": 1.0,
    "R": 0.375,
    "F1": 0.5454545454545454
   },
   "hit": {
    "tp": 19,
    "fp": 0,
    "fn": 6,
    "P": 1.0,
    "R": 0.76,
    "F1": 0.8636363636363636
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    197,
    278,
    459,
    660,
    912,
    1123,
    1312,
    1498,
    1681,
    1751,
    1882,
    2103,
    2294,
    2373,
    2466
   ],
   "FN_h": [
    306,
    590,
    696,
    1343,
    1792,
    1930
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 0,
    "b_fn": 1,
    "h_tp": 13,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 10,
    "fp": 0,
    "fn": 1,
    "P": 1.0,
    "R": 0.9090909090909091,
    "F1": 0.9523809523809523
   },
   "hit": {
    "tp": 13,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     28,
     "HIT"
    ]
   ],
   "FN_b": [
    728
   ],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 8,
    "b_fp": 0,
    "b_fn": 3,
    "h_tp": 5,
    "h_fp": 5,
    "h_fn": 3,
    "conf_HtoB": 0,
    "conf_BtoH": 1,
    "spurious": 4,
    "ignored": 7,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 8,
    "fp": 0,
    "fn": 3,
    "P": 1.0,
    "R": 0.7272727272727273,
    "F1": 0.8421052631578948
   },
   "hit": {
    "tp": 5,
    "fp": 5,
    "fn": 3,
    "P": 0.5,
    "R": 0.625,
    "F1": 0.5555555555555556
   },
   "conf_HtoB": 0,
   "conf_BtoH": 1,
   "spurious": [
    [
     576,
     "HIT"
    ],
    [
     1432,
     "HIT"
    ],
    [
     1697,
     "HIT"
    ],
    [
     2023,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     1174,
     "HIT"
    ],
    [
     1803,
     "BOUNCE"
    ],
    [
     2185,
     "BOUNCE"
    ],
    [
     431,
     "HIT"
    ],
    [
     1113,
     "HIT"
    ],
    [
     1675,
     "BOUNCE"
    ],
    [
     1393,
     "HIT"
    ]
   ],
   "FN_b": [
    719,
    2438
   ],
   "FN_h": [
    589,
    918,
    1306
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 52,
   "fp": 0,
   "fn": 19,
   "P": 1.0,
   "R": 0.7323943661971831,
   "F1": 0.8455284552845529
  },
  "hit": {
   "tp": 60,
   "fp": 5,
   "fn": 9,
   "P": 0.9230769230769231,
   "R": 0.8695652173913043,
   "F1": 0.8955223880597014
  },
  "conf_HtoB": 0,
  "conf_BtoH": 1,
  "spurious": 4,
  "ignored": 10,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.6166666666666667,
   0.9859154929577464
  ],
  "hit_f1": [
   0.7000000000000001,
   1.0
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny002_loco_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 8,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 8,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 2,
    "b_fp": 1,
    "b_fn": 15,
    "h_tp": 3,
    "h_fp": 0,
    "h_fn": 17,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 1,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 2,
    "fp": 1,
    "fn": 15,
    "P": 0.6666666666666666,
    "R": 0.11764705882352941,
    "F1": 0.2
   },
   "hit": {
    "tp": 3,
    "fp": 0,
    "fn": 17,
    "P": 1.0,
    "R": 0.15,
    "F1": 0.2608695652173913
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     1606,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     1110,
     "HIT"
    ]
   ],
   "FN_b": [
    53,
    329,
    424,
    547,
    601,
    721,
    884,
    978,
    1142,
    1253,
    1346,
    1441,
    1519,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    448,
    509,
    614,
    752,
    819,
    905,
    940,
    1167,
    1295,
    1389,
    1540,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 14,
    "b_fp": 0,
    "b_fn": 2,
    "h_tp": 11,
    "h_fp": 0,
    "h_fn": 4,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 4,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 14,
    "fp": 0,
    "fn": 2,
    "P": 1.0,
    "R": 0.875,
    "F1": 0.9333333333333333
   },
   "hit": {
    "tp": 11,
    "fp": 0,
    "fn": 4,
    "P": 1.0,
    "R": 0.7333333333333333,
    "F1": 0.846153846153846
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     2554,
     "HIT"
    ],
    [
     906,
     "BOUNCE"
    ],
    [
     1140,
     "HIT"
    ],
    [
     2172,
     "HIT"
    ]
   ],
   "FN_b": [
    871,
    1692
   ],
   "FN_h": [
    189,
    358,
    831,
    1200
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 0,
    "b_fn": 5,
    "h_tp": 5,
    "h_fp": 1,
    "h_fn": 3,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 18,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 10,
    "fp": 0,
    "fn": 5,
    "P": 1.0,
    "R": 0.6666666666666666,
    "F1": 0.8
   },
   "hit": {
    "tp": 5,
    "fp": 1,
    "fn": 3,
    "P": 0.8333333333333334,
    "R": 0.625,
    "F1": 0.7142857142857143
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     858,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     118,
     "BOUNCE"
    ],
    [
     150,
     "HIT"
    ],
    [
     492,
     "HIT"
    ],
    [
     902,
     "BOUNCE"
    ],
    [
     1602,
     "HIT"
    ],
    [
     1864,
     "BOUNCE"
    ],
    [
     2490,
     "BOUNCE"
    ],
    [
     10,
     "HIT"
    ],
    [
     352,
     "HIT"
    ],
    [
     624,
     "HIT"
    ],
    [
     2400,
     "HIT"
    ],
    [
     606,
     "BOUNCE"
    ],
    [
     752,
     "HIT"
    ],
    [
     1062,
     "HIT"
    ],
    [
     1888,
     "HIT"
    ],
    [
     2230,
     "HIT"
    ],
    [
     1768,
     "HIT"
    ],
    [
     710,
     "HIT"
    ]
   ],
   "FN_b": [
    62,
    670,
    1092,
    2091,
    2426
   ],
   "FN_h": [
    1262,
    1817,
    2446
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 35,
   "fp": 1,
   "fn": 22,
   "P": 0.9722222222222222,
   "R": 0.6140350877192983,
   "F1": 0.7526881720430108
  },
  "hit": {
   "tp": 27,
   "fp": 1,
   "fn": 24,
   "P": 0.9642857142857143,
   "R": 0.5294117647058824,
   "F1": 0.6835443037974683
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 2,
  "ignored": 24,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.3846153846153846,
   0.9583333333333334
  ],
  "hit_f1": [
   0.4,
   0.9354838709677419
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny002_loco_imagenet_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 9,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 9,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    62,
    120,
    174,
    255,
    308,
    369,
    456,
    511,
    569
   ],
   "FN_h": [
    81,
    141,
    196,
    268,
    333,
    394,
    468,
    525
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 17,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 20,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 17,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 20,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    53,
    161,
    246,
    329,
    424,
    547,
    601,
    721,
    884,
    978,
    1142,
    1253,
    1346,
    1441,
    1519,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    371,
    448,
    509,
    614,
    752,
    819,
    905,
    940,
    1167,
    1295,
    1389,
    1463,
    1540,
    1609,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 16,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 15,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 16,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 15,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    303,
    513,
    752,
    871,
    1171,
    1270,
    1335,
    1419,
    1495,
    1572,
    1692,
    1776,
    1903,
    2204,
    2284,
    2582
   ],
   "FN_h": [
    14,
    189,
    278,
    358,
    597,
    831,
    1200,
    1289,
    1365,
    1440,
    1521,
    1596,
    1726,
    1804,
    2241
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 15,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 15,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    62,
    217,
    379,
    535,
    670,
    819,
    1092,
    1243,
    1386,
    1626,
    1795,
    1938,
    2091,
    2256,
    2426
   ],
   "FN_h": [
    73,
    226,
    397,
    850,
    1262,
    1817,
    2273,
    2446
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 0,
   "fp": 0,
   "fn": 57,
   "P": 0.0,
   "R": 0.0,
   "F1": 0.0
  },
  "hit": {
   "tp": 0,
   "fp": 0,
   "fn": 51,
   "P": 0.0,
   "R": 0.0,
   "F1": 0.0
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 0,
  "ignored": 0,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.0,
   0.0
  ],
  "hit_f1": [
   0.0,
   0.0
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny002_loco_imagenet_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 25,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 23,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 25,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 23,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    28,
    69,
    99,
    130,
    160,
    187,
    233,
    258,
    357,
    382,
    413,
    443,
    476,
    506,
    537,
    565,
    595,
    646,
    696,
    884,
    913,
    942,
    978,
    1003,
    1036
   ],
   "FN_h": [
    47,
    76,
    111,
    139,
    167,
    199,
    247,
    366,
    394,
    426,
    453,
    489,
    518,
    544,
    574,
    609,
    665,
    894,
    923,
    949,
    987,
    1015,
    1041
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94005994005994,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 24,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 25,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 24,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 25,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    197,
    278,
    375,
    459,
    568,
    660,
    787,
    912,
    1022,
    1123,
    1211,
    1312,
    1396,
    1498,
    1588,
    1681,
    1751,
    1882,
    2001,
    2103,
    2203,
    2294,
    2373,
    2466
   ],
   "FN_h": [
    229,
    306,
    392,
    498,
    590,
    696,
    841,
    946,
    1066,
    1152,
    1247,
    1343,
    1438,
    1524,
    1604,
    1702,
    1792,
    1930,
    2018,
    2130,
    2238,
    2326,
    2412,
    2496,
    2586
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 11,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 13,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 11,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 13,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    49,
    145,
    208,
    430,
    540,
    634,
    728,
    831,
    960,
    1110,
    1176
   ],
   "FN_h": [
    65,
    173,
    235,
    409,
    473,
    557,
    676,
    733,
    879,
    907,
    989,
    1031,
    1141
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 11,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 11,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    309,
    563,
    719,
    1101,
    1294,
    1560,
    1720,
    1954,
    2134,
    2274,
    2438
   ],
   "FN_h": [
    589,
    918,
    1306,
    1574,
    1739,
    1973,
    2291,
    2474
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 0,
   "fp": 0,
   "fn": 71,
   "P": 0.0,
   "R": 0.0,
   "F1": 0.0
  },
  "hit": {
   "tp": 0,
   "fp": 0,
   "fn": 69,
   "P": 0.0,
   "R": 0.0,
   "F1": 0.0
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 0,
  "ignored": 0,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.0,
   0.0
  ],
  "hit_f1": [
   0.0,
   0.0
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny002_loco_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 25,
    "b_fp": 1,
    "b_fn": 0,
    "h_tp": 23,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 3,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 25,
    "fp": 1,
    "fn": 0,
    "P": 0.9615384615384616,
    "R": 1.0,
    "F1": 0.9803921568627451
   },
   "hit": {
    "tp": 23,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     760,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     14,
     "HIT"
    ],
    [
     276,
     "BOUNCE"
    ],
    [
     873,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94005994005994,
   "tol": 9,
   "counts": {
    "b_tp": 13,
    "b_fp": 1,
    "b_fn": 11,
    "h_tp": 24,
    "h_fp": 1,
    "h_fn": 1,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 2,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 13,
    "fp": 1,
    "fn": 11,
    "P": 0.9285714285714286,
    "R": 0.5416666666666666,
    "F1": 0.6842105263157894
   },
   "hit": {
    "tp": 24,
    "fp": 1,
    "fn": 1,
    "P": 0.96,
    "R": 0.96,
    "F1": 0.96
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     520,
     "HIT"
    ],
    [
     2566,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    278,
    459,
    660,
    912,
    1123,
    1312,
    1498,
    1681,
    1882,
    2294,
    2466
   ],
   "FN_h": [
    498
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 2,
    "b_fn": 1,
    "h_tp": 12,
    "h_fp": 1,
    "h_fn": 1,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 3,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 10,
    "fp": 2,
    "fn": 1,
    "P": 0.8333333333333334,
    "R": 0.9090909090909091,
    "F1": 0.8695652173913043
   },
   "hit": {
    "tp": 12,
    "fp": 1,
    "fn": 1,
    "P": 0.9230769230769231,
    "R": 0.9230769230769231,
    "F1": 0.9230769230769231
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     696,
     "BOUNCE"
    ],
    [
     818,
     "BOUNCE"
    ],
    [
     1162,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     26,
     "HIT"
    ]
   ],
   "FN_b": [
    728
   ],
   "FN_h": [
    1031
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 7,
    "b_fp": 0,
    "b_fn": 4,
    "h_tp": 5,
    "h_fp": 1,
    "h_fn": 3,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 9,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 7,
    "fp": 0,
    "fn": 4,
    "P": 1.0,
    "R": 0.6363636363636364,
    "F1": 0.7777777777777778
   },
   "hit": {
    "tp": 5,
    "fp": 1,
    "fn": 3,
    "P": 0.8333333333333334,
    "R": 0.625,
    "F1": 0.7142857142857143
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     30,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     432,
     "HIT"
    ],
    [
     1174,
     "HIT"
    ],
    [
     1680,
     "HIT"
    ],
    [
     156,
     "HIT"
    ],
    [
     820,
     "HIT"
    ],
    [
     1238,
     "HIT"
    ],
    [
     2374,
     "HIT"
    ],
    [
     1808,
     "BOUNCE"
    ],
    [
     1200,
     "BOUNCE"
    ]
   ],
   "FN_b": [
    309,
    1101,
    1954,
    2134
   ],
   "FN_h": [
    589,
    918,
    1973
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 55,
   "fp": 4,
   "fn": 16,
   "P": 0.9322033898305084,
   "R": 0.7746478873239436,
   "F1": 0.846153846153846
  },
  "hit": {
   "tp": 64,
   "fp": 3,
   "fn": 5,
   "P": 0.9552238805970149,
   "R": 0.927536231884058,
   "F1": 0.9411764705882353
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 7,
  "ignored": 13,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.7142857142857142,
   0.9590643274853802
  ],
  "hit_f1": [
   0.8478260869565216,
   0.9878048780487805
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny008_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 8,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 8,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 17,
    "h_tp": 1,
    "h_fp": 0,
    "h_fn": 19,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 17,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 1,
    "fp": 0,
    "fn": 19,
    "P": 1.0,
    "R": 0.05,
    "F1": 0.09523809523809523
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    53,
    161,
    246,
    329,
    424,
    547,
    601,
    721,
    884,
    978,
    1142,
    1253,
    1346,
    1441,
    1519,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    371,
    448,
    509,
    614,
    752,
    819,
    905,
    940,
    1167,
    1295,
    1389,
    1463,
    1540,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 11,
    "b_fp": 0,
    "b_fn": 5,
    "h_tp": 9,
    "h_fp": 0,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 3,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 11,
    "fp": 0,
    "fn": 5,
    "P": 1.0,
    "R": 0.6875,
    "F1": 0.8148148148148148
   },
   "hit": {
    "tp": 9,
    "fp": 0,
    "fn": 6,
    "P": 1.0,
    "R": 0.6,
    "F1": 0.7499999999999999
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     1140,
     "HIT"
    ],
    [
     2174,
     "HIT"
    ],
    [
     2556,
     "HIT"
    ]
   ],
   "FN_b": [
    303,
    871,
    1495,
    1572,
    1692
   ],
   "FN_h": [
    189,
    278,
    358,
    831,
    1596,
    1726
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 2,
    "b_fp": 0,
    "b_fn": 13,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 2,
    "fp": 0,
    "fn": 13,
    "P": 1.0,
    "R": 0.13333333333333333,
    "F1": 0.23529411764705882
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    62,
    217,
    535,
    670,
    819,
    1092,
    1243,
    1386,
    1626,
    1795,
    1938,
    2091,
    2426
   ],
   "FN_h": [
    73,
    226,
    397,
    850,
    1262,
    1817,
    2273,
    2446
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 22,
   "fp": 0,
   "fn": 35,
   "P": 1.0,
   "R": 0.38596491228070173,
   "F1": 0.5569620253164557
  },
  "hit": {
   "tp": 18,
   "fp": 0,
   "fn": 33,
   "P": 1.0,
   "R": 0.35294117647058826,
   "F1": 0.5217391304347826
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 0,
  "ignored": 4,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.11764705882352941,
   0.888888888888889
  ],
  "hit_f1": [
   0.0689655172413793,
   0.8571428571428571
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/e2e_spot_rny008_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 25,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 23,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 2,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 25,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 23,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     14,
     "HIT"
    ],
    [
     873,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94,
   "tol": 9,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 15,
    "h_tp": 19,
    "h_fp": 0,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 15,
    "P": 1.0,
    "R": 0.375,
    "F1": 0.5454545454545454
   },
   "hit": {
    "tp": 19,
    "fp": 0,
    "fn": 6,
    "P": 1.0,
    "R": 0.76,
    "F1": 0.8636363636363636
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    197,
    278,
    459,
    660,
    912,
    1123,
    1312,
    1498,
    1681,
    1751,
    1882,
    2103,
    2294,
    2373,
    2466
   ],
   "FN_h": [
    306,
    590,
    696,
    1343,
    1792,
    1930
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 0,
    "b_fn": 1,
    "h_tp": 13,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 10,
    "fp": 0,
    "fn": 1,
    "P": 1.0,
    "R": 0.9090909090909091,
    "F1": 0.9523809523809523
   },
   "hit": {
    "tp": 13,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     28,
     "HIT"
    ]
   ],
   "FN_b": [
    728
   ],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 1,
    "b_fp": 0,
    "b_fn": 10,
    "h_tp": 2,
    "h_fp": 0,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 2,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 1,
    "fp": 0,
    "fn": 10,
    "P": 1.0,
    "R": 0.09090909090909091,
    "F1": 0.16666666666666669
   },
   "hit": {
    "tp": 2,
    "fp": 0,
    "fn": 6,
    "P": 1.0,
    "R": 0.25,
    "F1": 0.4
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     820,
     "HIT"
    ],
    [
     434,
     "HIT"
    ]
   ],
   "FN_b": [
    309,
    719,
    1101,
    1294,
    1560,
    1720,
    1954,
    2134,
    2274,
    2438
   ],
   "FN_h": [
    589,
    918,
    1306,
    1574,
    1973,
    2291
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 45,
   "fp": 0,
   "fn": 26,
   "P": 1.0,
   "R": 0.6338028169014085,
   "F1": 0.7758620689655172
  },
  "hit": {
   "tp": 57,
   "fp": 0,
   "fn": 12,
   "P": 1.0,
   "R": 0.8260869565217391,
   "F1": 0.9047619047619047
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 0,
  "ignored": 5,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.4444444444444445,
   0.9859154929577464
  ],
  "hit_f1": [
   0.6785714285714285,
   1.0
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/gt/clay_am2_40s.events_gt.json <==
{
  "video": "clay_am2_40s.mp4",
  "fps": 59.94005994005994,
  "n_frames": 2639,
  "width": 1920,
  "height": 1080,
  "frame_offset": 0,
  "annotator": "",
  "created": "2026-09-03T18:35:54",
  "policy_version": 2,
  "notes": "",
  "events": [
    {
      "frame": 14,
      "label": "B",
      "tag": "toss"
    },
    {
      "frame": 15,
      "label": "H",
      "tag": "toss",
      "player": "far",
      "stroke": null
    },
    {
      "frame": 150,
      "label": "H",
      "tag": "serve",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 197,
      "label": "B",
      "tag": null
    },
    {
      "frame": 229,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 278,
      "label": "B",
      "tag": null
    },
    {
      "frame": 306,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 375,
      "label": "B",
      "tag": null
    },
    {
      "frame": 392,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 459,
      "label": "B",
      "tag": null
    },
    {
      "frame": 498,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 568,
      "label": "B",
      "tag": null
    },
    {
      "frame": 590,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 660,
      "label": "B",
      "tag": null
    },
    {
      "frame": 696,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 787,
      "label": "B",
      "tag": null
    },
    {
      "frame": 841,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 912,
      "label": "B",
      "tag": null
    },
    {
      "frame": 946,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 1022,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1066,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 1123,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1152,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 1211,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1247,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 1312,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1343,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 1396,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1438,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 1498,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1524,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 1588,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1604,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1681,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1702,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 1751,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1792,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1882,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1930,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 2001,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2018,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 2103,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2130,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 2203,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2238,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 2294,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2326,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 2373,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2412,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 2466,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2496,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 2586,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    }
  ]
}


==> anc/data/gt/clay_am_40s.events_gt.json <==
{
 "video": "clay_am_40s.mp4",
 "fps": 60.0,
 "n_frames": 2591,
 "width": 1920,
 "height": 1080,
 "frame_offset": 0,
 "annotator": "",
 "created": "2026-09-03T18:25:36",
 "policy_version": 1,
 "notes": "",
 "events": [
  {
   "frame": 14,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 189,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 278,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "smash"
  },
  {
   "frame": 303,
   "label": "B",
   "tag": null
  },
  {
   "frame": 358,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 513,
   "label": "B",
   "tag": null
  },
  {
   "frame": 597,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 752,
   "label": "B",
   "tag": null
  },
  {
   "frame": 831,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "smash"
  },
  {
   "frame": 871,
   "label": "B",
   "tag": null
  },
  {
   "frame": 905,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 933,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 954,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 972,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 989,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 1139,
   "label": "H",
   "tag": "serve",
   "player": "near",
   "stroke": "serve"
  },
  {
   "frame": 1171,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1200,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1270,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1289,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 1335,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1365,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 1419,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1440,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 1495,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1521,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 1572,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1596,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 1692,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1726,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1776,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1804,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 1903,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1968,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 2173,
   "label": "H",
   "tag": "serve",
   "player": "near",
   "stroke": "serve"
  },
  {
   "frame": 2204,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2241,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 2284,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2554,
   "label": "H",
   "tag": "serve",
   "player": "near",
   "stroke": "serve"
  },
  {
   "frame": 2582,
   "label": "B",
   "tag": null
  }
 ]
}


==> anc/data/gt/clay_pro_40s.events_gt.json <==
{
  "video": "clay_pro_40s.mp4",
  "fps": 25.0,
  "n_frames": 1048,
  "width": 1920,
  "height": 1080,
  "frame_offset": 0,
  "annotator": "",
  "created": "2026-09-03T18:41:28",
  "policy_version": 1,
  "notes": "",
  "events": [
    {
      "frame": 14,
      "label": "H",
      "tag": "serve",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 28,
      "label": "B",
      "tag": null
    },
    {
      "frame": 47,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 69,
      "label": "B",
      "tag": null
    },
    {
      "frame": 76,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 99,
      "label": "B",
      "tag": null
    },
    {
      "frame": 111,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 130,
      "label": "B",
      "tag": null
    },
    {
      "frame": 139,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 160,
      "label": "B",
      "tag": null
    },
    {
      "frame": 167,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 187,
      "label": "B",
      "tag": null
    },
    {
      "frame": 199,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 233,
      "label": "B",
      "tag": null
    },
    {
      "frame": 247,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 258,
      "label": "B",
      "tag": null
    },
    {
      "frame": 276,
      "label": "B",
      "tag": "dead"
    },
    {
      "frame": 357,
      "label": "B",
      "tag": null
    },
    {
      "frame": 366,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 382,
      "label": "B",
      "tag": null
    },
    {
      "frame": 394,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 413,
      "label": "B",
      "tag": null
    },
    {
      "frame": 426,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 443,
      "label": "B",
      "tag": null
    },
    {
      "frame": 453,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 476,
      "label": "B",
      "tag": null
    },
    {
      "frame": 489,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 506,
      "label": "B",
      "tag": null
    },
    {
      "frame": 518,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 537,
      "label": "B",
      "tag": null
    },
    {
      "frame": 544,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 565,
      "label": "B",
      "tag": null
    },
    {
      "frame": 574,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 595,
      "label": "B",
      "tag": null
    },
    {
      "frame": 609,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 646,
      "label": "B",
      "tag": null
    },
    {
      "frame": 665,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 696,
      "label": "B",
      "tag": null
    },
    {
      "frame": 719,
      "label": "B",
      "tag": "dead"
    },
    {
      "frame": 873,
      "label": "H",
      "tag": "serve",
      "player": "near",
      "stroke": "serve"
    },
    {
      "frame": 884,
      "label": "B",
      "tag": null
    },
    {
      "frame": 894,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 913,
      "label": "B",
      "tag": null
    },
    {
      "frame": 923,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 942,
      "label": "B",
      "tag": null
    },
    {
      "frame": 949,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 978,
      "label": "B",
      "tag": null
    },
    {
      "frame": 987,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 1003,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1015,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 1036,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1041,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    }
  ]
}


==> anc/data/gt/felix.events_gt.json <==
{
 "video": "felix.mp4",
 "fps": 60.0,
 "n_frames": 14959,
 "width": 1920,
 "height": 1080,
 "frame_offset": 0,
 "annotator": "",
 "created": "2026-09-03T19:02:25",
 "policy_version": 1,
 "notes": "",
 "events": [
  {
   "frame": 2,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 53,
   "label": "B",
   "tag": null
  },
  {
   "frame": 105,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 161,
   "label": "B",
   "tag": null
  },
  {
   "frame": 189,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 246,
   "label": "B",
   "tag": null
  },
  {
   "frame": 277,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 329,
   "label": "B",
   "tag": null
  },
  {
   "frame": 371,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 424,
   "label": "B",
   "tag": null
  },
  {
   "frame": 448,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 509,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "volley"
  },
  {
   "frame": 547,
   "label": "B",
   "tag": null
  },
  {
   "frame": 601,
   "label": "B",
   "tag": null
  },
  {
   "frame": 614,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 690,
   "label": "H",
   "tag": "serve",
   "player": "near",
   "stroke": "serve"
  },
  {
   "frame": 721,
   "label": "B",
   "tag": null
  },
  {
   "frame": 752,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 819,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "volley"
  },
  {
   "frame": 884,
   "label": "B",
   "tag": null
  },
  {
   "frame": 905,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 940,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "volley"
  },
  {
   "frame": 978,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1030,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 1112,
   "label": "H",
   "tag": "serve",
   "player": "near",
   "stroke": "serve"
  },
  {
   "frame": 1142,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1167,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 1253,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1295,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 1346,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1389,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1441,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1463,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 1519,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1540,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1609,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "volley"
  },
  {
   "frame": 1667,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1703,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 1795,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1830,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  }
 ]
}


==> anc/data/gt/grass_am_40s.events_gt.json <==
{
  "video": "grass_am_40s.mp4",
  "fps": 60.0,
  "n_frames": 2553,
  "width": 1920,
  "height": 1080,
  "frame_offset": 0,
  "annotator": "",
  "created": "2026-09-03T18:52:43",
  "policy_version": 2,
  "notes": "",
  "events": [
    {
      "frame": 106,
      "label": "H",
      "tag": "toss",
      "player": "near",
      "stroke": null
    },
    {
      "frame": 155,
      "label": "H",
      "tag": "serve",
      "player": "near",
      "stroke": "serve"
    },
    {
      "frame": 178,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 193,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 309,
      "label": "B",
      "tag": null
    },
    {
      "frame": 383,
      "label": "H",
      "tag": "toss",
      "player": "near",
      "stroke": null
    },
    {
      "frame": 432,
      "label": "H",
      "tag": "serve",
      "player": "near",
      "stroke": "serve"
    },
    {
      "frame": 461,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 484,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 563,
      "label": "B",
      "tag": null
    },
    {
      "frame": 589,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 643,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 674,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 719,
      "label": "B",
      "tag": null
    },
    {
      "frame": 759,
      "label": "H",
      "tag": "toss",
      "player": "near",
      "stroke": null
    },
    {
      "frame": 819,
      "label": "H",
      "tag": "serve",
      "player": "near",
      "stroke": "serve"
    },
    {
      "frame": 848,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 871,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 918,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "volley"
    },
    {
      "frame": 965,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 996,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 1101,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1114,
      "label": "H",
      "tag": "toss",
      "player": "near",
      "stroke": null
    },
    {
      "frame": 1174,
      "label": "H",
      "tag": "serve",
      "player": "near",
      "stroke": "serve"
    },
    {
      "frame": 1206,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 1242,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 1294,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1306,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1369,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 1401,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 1494,
      "label": "H",
      "tag": "toss",
      "player": "far",
      "stroke": null
    },
    {
      "frame": 1532,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 1560,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1574,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1646,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 1680,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 1720,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1739,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1803,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 1880,
      "label": "H",
      "tag": "toss",
      "player": "far",
      "stroke": null
    },
    {
      "frame": 1930,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 1954,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1973,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 2038,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 2060,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 2134,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2185,
      "label": "B",
      "tag": "dead"
    },
    {
      "frame": 2204,
      "label": "H",
      "tag": "toss",
      "player": "far",
      "stroke": null
    },
    {
      "frame": 2251,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 2274,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2291,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 2344,
      "label": "B",
      "tag": "far"
    },
    {
      "frame": 2370,
      "label": "H",
      "tag": "far",
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 2438,
      "label": "B",
      "tag": null
    },
    {
      "frame": 2474,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    }
  ]
}


==> anc/data/gt/grass_pro_40s.events_gt.json <==
{
  "video": "grass_pro_40s.mp4",
  "fps": 60.0,
  "n_frames": 1322,
  "width": 1920,
  "height": 1080,
  "frame_offset": 0,
  "annotator": "",
  "created": "2026-09-03T18:46:39",
  "policy_version": 2,
  "notes": "",
  "events": [
    {
      "frame": 27,
      "label": "H",
      "tag": "serve",
      "player": "far",
      "stroke": "serve"
    },
    {
      "frame": 49,
      "label": "B",
      "tag": null
    },
    {
      "frame": 65,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 145,
      "label": "B",
      "tag": null
    },
    {
      "frame": 173,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 208,
      "label": "B",
      "tag": null
    },
    {
      "frame": 235,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 409,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "volley"
    },
    {
      "frame": 430,
      "label": "B",
      "tag": null
    },
    {
      "frame": 473,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 540,
      "label": "B",
      "tag": null
    },
    {
      "frame": 557,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "BH"
    },
    {
      "frame": 634,
      "label": "B",
      "tag": null
    },
    {
      "frame": 676,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 728,
      "label": "B",
      "tag": null
    },
    {
      "frame": 733,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "FH"
    },
    {
      "frame": 831,
      "label": "B",
      "tag": null
    },
    {
      "frame": 879,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 907,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "volley"
    },
    {
      "frame": 960,
      "label": "B",
      "tag": null
    },
    {
      "frame": 989,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "FH"
    },
    {
      "frame": 1031,
      "label": "H",
      "tag": null,
      "player": "far",
      "stroke": "volley"
    },
    {
      "frame": 1110,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1141,
      "label": "H",
      "tag": null,
      "player": "near",
      "stroke": "BH"
    },
    {
      "frame": 1176,
      "label": "B",
      "tag": null
    },
    {
      "frame": 1227,
      "label": "B",
      "tag": "dead"
    }
  ]
}


==> anc/data/gt/hard_pro_40s.events_gt.json <==
{
 "video": "hard_pro_40s.mp4",
 "fps": 60.0,
 "n_frames": 2581,
 "width": 1920,
 "height": 1080,
 "frame_offset": 0,
 "annotator": "",
 "created": "2026-09-03T18:59:50",
 "policy_version": 2,
 "notes": "",
 "events": [
  {
   "frame": 9,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 62,
   "label": "B",
   "tag": null
  },
  {
   "frame": 73,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 118,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 150,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 217,
   "label": "B",
   "tag": null
  },
  {
   "frame": 226,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 296,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 332,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 351,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 379,
   "label": "B",
   "tag": null
  },
  {
   "frame": 397,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 466,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 492,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 535,
   "label": "B",
   "tag": null
  },
  {
   "frame": 608,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 625,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 670,
   "label": "B",
   "tag": null
  },
  {
   "frame": 715,
   "label": "H",
   "tag": "offscreen",
   "player": "near",
   "stroke": null
  },
  {
   "frame": 754,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "volley"
  },
  {
   "frame": 819,
   "label": "B",
   "tag": null
  },
  {
   "frame": 850,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 902,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 1001,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 1046,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 1060,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 1092,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1124,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 1212,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 1243,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1262,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 1304,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 1321,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1386,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1544,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 1602,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 1626,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1645,
   "label": "H",
   "tag": "offscreen",
   "player": "near",
   "stroke": null
  },
  {
   "frame": 1704,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 1750,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 1764,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 1795,
   "label": "B",
   "tag": null
  },
  {
   "frame": 1817,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 1864,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 1886,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 1938,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2091,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2107,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 2123,
   "label": "B",
   "tag": "toss"
  },
  {
   "frame": 2169,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 2228,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 2256,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2273,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 2324,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 2341,
   "label": "H",
   "tag": "toss",
   "player": "far",
   "stroke": null
  },
  {
   "frame": 2399,
   "label": "H",
   "tag": "far",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 2426,
   "label": "B",
   "tag": null
  },
  {
   "frame": 2446,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 2490,
   "label": "B",
   "tag": "far"
  },
  {
   "frame": 2527,
   "label": "B",
   "tag": "dead"
  },
  {
   "frame": 2557,
   "label": "B",
   "tag": "dead"
  }
 ]
}

==> anc/data/gt/tennis_demo3.events_gt.json <==
{
 "video": "tennis_demo3.mp4",
 "fps": 50.0,
 "n_frames": 650,
 "width": 1920,
 "height": 1080,
 "frame_offset": 0,
 "annotator": "david (manual, frame-by-frame)",
 "created": "2026-09-05T15:44:51",
 "policy_version": 2,
 "notes": "D\u00e9riv\u00e9 des fixtures legacy bounces/shots (17 events, inchang\u00e9es) + serve f44 et toss f11 (policy v2: annoter tout, taguer). Frames = rep\u00e8re fen\u00eatre tennis.mp4 -s 73 -d 13.",
 "events": [
  {
   "frame": 11,
   "label": "B",
   "tag": "toss"
  },
  {
   "frame": 44,
   "label": "H",
   "tag": "serve",
   "player": "far",
   "stroke": "serve"
  },
  {
   "frame": 62,
   "label": "B",
   "tag": null
  },
  {
   "frame": 81,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 120,
   "label": "B",
   "tag": null
  },
  {
   "frame": 141,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 174,
   "label": "B",
   "tag": null
  },
  {
   "frame": 196,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 255,
   "label": "B",
   "tag": null
  },
  {
   "frame": 268,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 308,
   "label": "B",
   "tag": null
  },
  {
   "frame": 333,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "FH"
  },
  {
   "frame": 369,
   "label": "B",
   "tag": null
  },
  {
   "frame": 394,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "FH"
  },
  {
   "frame": 456,
   "label": "B",
   "tag": null
  },
  {
   "frame": 468,
   "label": "H",
   "tag": null,
   "player": "near",
   "stroke": "BH"
  },
  {
   "frame": 511,
   "label": "B",
   "tag": null
  },
  {
   "frame": 525,
   "label": "H",
   "tag": null,
   "player": "far",
   "stroke": "BH"
  },
  {
   "frame": 569,
   "label": "B",
   "tag": null
  }
 ]
}

==> anc/data/manifest.json <==
{
 "_doc": "Manifest for eval/eval_multiclip.py. Paths are relative to this file. Replace 'pred' with your own system's prediction files (same layout).",
 "clips": [
  {
   "clip": "tennis_demo3",
   "pred": "preds/tennis_demo3.pred.json",
   "gt": "../data/gt/tennis_demo3.events_gt.json",
   "split": "dev",
   "camera": "broadcast oblique, pro rally",
   "fps": 50.0
  },
  {
   "clip": "felix",
   "pred": "preds/felix.pred.json",
   "gt": "../data/gt/felix.events_gt.json",
   "split": "dev",
   "camera": "static phone, grazing angle, amateur"
  },
  {
   "clip": "clay_am_40s",
   "pred": "preds/clay_am_40s.pred.json",
   "gt": "../data/gt/clay_am_40s.events_gt.json",
   "split": "dev",
   "camera": "fixed camera, indoor clay, amateur"
  },
  {
   "clip": "hard_pro_40s",
   "pred": "preds/hard_pro_40s.pred.json",
   "gt": "../data/gt/hard_pro_40s.events_gt.json",
   "split": "dev",
   "camera": "court-level practice, pro (near-only)"
  },
  {
   "clip": "clay_pro_40s",
   "pred": "preds/clay_pro_40s.pred.json",
   "gt": "../data/gt/clay_pro_40s.events_gt.json",
   "split": "test",
   "camera": "broadcast, clay, pro"
  },
  {
   "clip": "clay_am2_40s",
   "pred": "preds/clay_am2_40s.pred.json",
   "gt": "../data/gt/clay_am2_40s.events_gt.json",
   "split": "test",
   "camera": "elevated fixed camera, outdoor clay, amateur"
  },
  {
   "clip": "grass_pro_40s",
   "pred": "preds/grass_pro_40s.pred.json",
   "gt": "../data/gt/grass_pro_40s.events_gt.json",
   "split": "test",
   "camera": "broadcast compilation, grass, pro"
  },
  {
   "clip": "grass_am_40s",
   "pred": "preds/grass_am_40s.pred.json",
   "gt": "../data/gt/grass_am_40s.events_gt.json",
   "split": "test",
   "camera": "low-angle amateur, grass (near-only)"
  }
 ]
}


==> anc/data/rallyarb_dev_rally_only.json <==
{
  "split": "dev",
  "exclude_tags": [
    "dead",
    "far",
    "offscreen",
    "replay",
    "serve",
    "toss"
  ],
  "tolerance_policy": "round(0.15*fps)",
  "clips": [
    {
      "clip": "tennis_demo3",
      "split": "dev",
      "fps": 50.0,
      "tol": 8,
      "counts": {
        "b_tp": 9,
        "b_fp": 0,
        "b_fn": 0,
        "h_tp": 8,
        "h_fp": 0,
        "h_fn": 0,
        "conf_HtoB": 0,
        "conf_BtoH": 0,
        "spurious": 0,
        "ignored": 1,
        "n_gt_b": 9,
        "n_gt_h": 8
      },
      "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
      },
      "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": [],
      "ignored_preds": [
        [
          44,
          "HIT"
        ]
      ],
      "FN_b": [],
      "FN_h": [],
      "annotations": {
        "camera": "broadcast oblique, pro rally"
      }
    },
    {
      "clip": "felix",
      "split": "dev",
      "fps": 60.0,
      "tol": 9,
      "counts": {
        "b_tp": 12,
        "b_fp": 0,
        "b_fn": 5,
        "h_tp": 7,
        "h_fp": 1,
        "h_fn": 13,
        "conf_HtoB": 0,
        "conf_BtoH": 0,
        "spurious": 1,
        "ignored": 0,
        "n_gt_b": 17,
        "n_gt_h": 20
      },
      "bounce": {
        "tp": 12,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.7058823529411765,
        "F1": 0.8275862068965517
      },
      "hit": {
        "tp": 7,
        "fp": 1,
        "fn": 13,
        "P": 0.875,
        "R": 0.35,
        "F1": 0.4999999999999999
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": [
        [
          38,
          "HIT"
        ]
      ],
      "ignored_preds": [],
      "FN_b": [
        53,
        547,
        601,
        721,
        978
      ],
      "FN_h": [
        2,
        105,
        277,
        614,
        752,
        819,
        905,
        1295,
        1389,
        1540,
        1609,
        1703,
        1830
      ],
      "annotations": {
        "camera": "static phone, grazing angle, amateur"
      }
    },
    {
      "clip": "clay_am_40s",
      "split": "dev",
      "fps": 60.0,
      "tol": 9,
      "counts": {
        "b_tp": 13,
        "b_fp": 3,
        "b_fn": 3,
        "h_tp": 10,
        "h_fp": 12,
        "h_fn": 5,
        "conf_HtoB": 1,
        "conf_BtoH": 3,
        "spurious": 11,
        "ignored": 7,
        "n_gt_b": 16,
        "n_gt_h": 15
      },
      "bounce": {
        "tp": 13,
        "fp": 3,
        "fn": 3,
        "P": 0.8125,
        "R": 0.8125,
        "F1": 0.8125
      },
      "hit": {
        "tp": 10,
        "fp": 12,
        "fn": 5,
        "P": 0.45454545454545453,
        "R": 0.6666666666666666,
        "F1": 0.5405405405405405
      },
      "conf_HtoB": 1,
      "conf_BtoH": 3,
      "spurious": [
        [
          59,
          "HIT"
        ],
        [
          111,
          "HIT"
        ],
        [
          344,
          "HIT"
        ],
        [
          383,
          "BOUNCE"
        ],
        [
          410,
          "HIT"
        ],
        [
          441,
          "BOUNCE"
        ],
        [
          1004,
          "HIT"
        ],
        [
          1475,
          "HIT"
        ],
        [
          1737,
          "HIT"
        ],
        [
          1957,
          "HIT"
        ],
        [
          1988,
          "HIT"
        ]
      ],
      "ignored_preds": [
        [
          905,
          "BOUNCE"
        ],
        [
          2554,
          "BOUNCE"
        ],
        [
          932,
          "BOUNCE"
        ],
        [
          955,
          "BOUNCE"
        ],
        [
          1138,
          "BOUNCE"
        ],
        [
          2172,
          "BOUNCE"
        ],
        [
          1977,
          "BOUNCE"
        ]
      ],
      "FN_b": [],
      "FN_h": [
        189,
        278,
        358,
        1726
      ],
      "annotations": {
        "camera": "fixed camera, indoor clay, amateur"
      }
    },
    {
      "clip": "hard_pro_40s",
      "split": "dev",
      "fps": 60.0,
      "tol": 9,
      "counts": {
        "b_tp": 12,
        "b_fp": 2,
        "b_fn": 3,
        "h_tp": 7,
        "h_fp": 3,
        "h_fn": 1,
        "conf_HtoB": 0,
        "conf_BtoH": 1,
        "spurious": 4,
        "ignored": 20,
        "n_gt_b": 15,
        "n_gt_h": 8
      },
      "bounce": {
        "tp": 12,
        "fp": 2,
        "fn": 3,
        "P": 0.8571428571428571,
        "R": 0.8,
        "F1": 0.8275862068965518
      },
      "hit": {
        "tp": 7,
        "fp": 3,
        "fn": 1,
        "P": 0.7,
        "R": 0.875,
        "F1": 0.7777777777777777
      },
      "conf_HtoB": 0,
      "conf_BtoH": 1,
      "spurious": [
        [
          95,
          "HIT"
        ],
        [
          107,
          "BOUNCE"
        ],
        [
          130,
          "BOUNCE"
        ],
        [
          1851,
          "HIT"
        ]
      ],
      "ignored_preds": [
        [
          296,
          "HIT"
        ],
        [
          466,
          "BOUNCE"
        ],
        [
          608,
          "BOUNCE"
        ],
        [
          754,
          "HIT"
        ],
        [
          1124,
          "BOUNCE"
        ],
        [
          1321,
          "HIT"
        ],
        [
          1886,
          "HIT"
        ],
        [
          2341,
          "HIT"
        ],
        [
          2527,
          "BOUNCE"
        ],
        [
          2557,
          "BOUNCE"
        ],
        [
          150,
          "BOUNCE"
        ],
        [
          1704,
          "BOUNCE"
        ],
        [
          8,
          "HIT"
        ],
        [
          1863,
          "BOUNCE"
        ],
        [
          2489,
          "BOUNCE"
        ],
        [
          904,
          "BOUNCE"
        ],
        [
          1302,
          "BOUNCE"
        ],
        [
          1762,
          "HIT"
        ],
        [
          2109,
          "HIT"
        ],
        [
          500,
          "HIT"
        ]
      ],
      "FN_b": [
        217,
        1626
      ],
      "FN_h": [
        73
      ],
      "annotations": {
        "camera": "court-level practice, pro (near-only)"
      }
    }
  ],
  "pooled": {
    "bounce": {
      "tp": 46,
      "fp": 5,
      "fn": 11,
      "P": 0.9019607843137255,
      "R": 0.8070175438596491,
      "F1": 0.8518518518518519
    },
    "hit": {
      "tp": 32,
      "fp": 16,
      "fn": 19,
      "P": 0.6666666666666666,
      "R": 0.6274509803921569,
      "F1": 0.6464646464646465
    },
    "conf_HtoB": 1,
    "conf_BtoH": 4,
    "spurious": 16,
    "ignored": 28,
    "n_gt_b": 57,
    "n_gt_h": 51
  },
  "bootstrap": {
    "bounce_f1": [
      0.8160000000000001,
      0.9397590361445782
    ],
    "hit_f1": [
      0.523076923076923,
      0.8823529411764706
    ],
    "n_clips": 4,
    "n_iters": 10000,
    "seed": 20260901,
    "narrow_valid": true
  }
}


==> anc/data/rallyarb_plus_e2e_bounces_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 8,
    "h_fp": 0,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 8,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 12,
    "b_fp": 0,
    "b_fn": 5,
    "h_tp": 7,
    "h_fp": 1,
    "h_fn": 13,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 0,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 12,
    "fp": 0,
    "fn": 5,
    "P": 1.0,
    "R": 0.7058823529411765,
    "F1": 0.8275862068965517
   },
   "hit": {
    "tp": 7,
    "fp": 1,
    "fn": 13,
    "P": 0.875,
    "R": 0.35,
    "F1": 0.4999999999999999
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     38,
     "HIT"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    53,
    547,
    601,
    721,
    978
   ],
   "FN_h": [
    2,
    105,
    277,
    614,
    752,
    819,
    905,
    1295,
    1389,
    1540,
    1609,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 16,
    "b_fp": 3,
    "b_fn": 0,
    "h_tp": 10,
    "h_fp": 9,
    "h_fn": 5,
    "conf_HtoB": 1,
    "conf_BtoH": 0,
    "spurious": 11,
    "ignored": 7,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 16,
    "fp": 3,
    "fn": 0,
    "P": 0.8421052631578947,
    "R": 1.0,
    "F1": 0.9142857142857143
   },
   "hit": {
    "tp": 10,
    "fp": 9,
    "fn": 5,
    "P": 0.5263157894736842,
    "R": 0.6666666666666666,
    "F1": 0.5882352941176471
   },
   "conf_HtoB": 1,
   "conf_BtoH": 0,
   "spurious": [
    [
     59,
     "HIT"
    ],
    [
     111,
     "HIT"
    ],
    [
     344,
     "HIT"
    ],
    [
     383,
     "BOUNCE"
    ],
    [
     410,
     "HIT"
    ],
    [
     441,
     "BOUNCE"
    ],
    [
     1004,
     "HIT"
    ],
    [
     1475,
     "HIT"
    ],
    [
     1737,
     "HIT"
    ],
    [
     1957,
     "HIT"
    ],
    [
     1988,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     905,
     "BOUNCE"
    ],
    [
     2554,
     "BOUNCE"
    ],
    [
     932,
     "BOUNCE"
    ],
    [
     955,
     "BOUNCE"
    ],
    [
     1138,
     "BOUNCE"
    ],
    [
     2172,
     "BOUNCE"
    ],
    [
     1977,
     "BOUNCE"
    ]
   ],
   "FN_b": [],
   "FN_h": [
    189,
    278,
    358,
    1726
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 12,
    "b_fp": 2,
    "b_fn": 3,
    "h_tp": 7,
    "h_fp": 3,
    "h_fn": 1,
    "conf_HtoB": 0,
    "conf_BtoH": 1,
    "spurious": 4,
    "ignored": 20,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 12,
    "fp": 2,
    "fn": 3,
    "P": 0.8571428571428571,
    "R": 0.8,
    "F1": 0.8275862068965518
   },
   "hit": {
    "tp": 7,
    "fp": 3,
    "fn": 1,
    "P": 0.7,
    "R": 0.875,
    "F1": 0.7777777777777777
   },
   "conf_HtoB": 0,
   "conf_BtoH": 1,
   "spurious": [
    [
     95,
     "HIT"
    ],
    [
     107,
     "BOUNCE"
    ],
    [
     130,
     "BOUNCE"
    ],
    [
     1851,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     296,
     "HIT"
    ],
    [
     466,
     "BOUNCE"
    ],
    [
     608,
     "BOUNCE"
    ],
    [
     754,
     "HIT"
    ],
    [
     1124,
     "BOUNCE"
    ],
    [
     1321,
     "HIT"
    ],
    [
     1886,
     "HIT"
    ],
    [
     2341,
     "HIT"
    ],
    [
     2527,
     "BOUNCE"
    ],
    [
     2557,
     "BOUNCE"
    ],
    [
     150,
     "BOUNCE"
    ],
    [
     1704,
     "BOUNCE"
    ],
    [
     8,
     "HIT"
    ],
    [
     1863,
     "BOUNCE"
    ],
    [
     2489,
     "BOUNCE"
    ],
    [
     904,
     "BOUNCE"
    ],
    [
     1302,
     "BOUNCE"
    ],
    [
     1762,
     "HIT"
    ],
    [
     2109,
     "HIT"
    ],
    [
     500,
     "HIT"
    ]
   ],
   "FN_b": [
    217,
    1626
   ],
   "FN_h": [
    73
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 49,
   "fp": 5,
   "fn": 8,
   "P": 0.9074074074074074,
   "R": 0.8596491228070176,
   "F1": 0.8828828828828829
  },
  "hit": {
   "tp": 32,
   "fp": 13,
   "fn": 19,
   "P": 0.7111111111111111,
   "R": 0.6274509803921569,
   "F1": 0.6666666666666666
  },
  "conf_HtoB": 1,
  "conf_BtoH": 1,
  "spurious": 16,
  "ignored": 28,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.8275862068965517,
   0.9433962264150945
  ],
  "hit_f1": [
   0.5483870967741936,
   0.8823529411764706
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/rallyarb_plus_e2e_bounces_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 16,
    "b_fp": 4,
    "b_fn": 9,
    "h_tp": 9,
    "h_fp": 5,
    "h_fn": 14,
    "conf_HtoB": 1,
    "conf_BtoH": 0,
    "spurious": 8,
    "ignored": 3,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 16,
    "fp": 4,
    "fn": 9,
    "P": 0.8,
    "R": 0.64,
    "F1": 0.7111111111111111
   },
   "hit": {
    "tp": 9,
    "fp": 5,
    "fn": 14,
    "P": 0.6428571428571429,
    "R": 0.391304347826087,
    "F1": 0.4864864864864865
   },
   "conf_HtoB": 1,
   "conf_BtoH": 0,
   "spurious": [
    [
     5,
     "HIT"
    ],
    [
     83,
     "HIT"
    ],
    [
     175,
     "BOUNCE"
    ],
    [
     204,
     "BOUNCE"
    ],
    [
     222,
     "BOUNCE"
    ],
    [
     458,
     "HIT"
    ],
    [
     657,
     "HIT"
    ],
    [
     931,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     719,
     "BOUNCE"
    ],
    [
     873,
     "BOUNCE"
    ],
    [
     274,
     "BOUNCE"
    ]
   ],
   "FN_b": [
    99,
    130,
    160,
    187,
    233,
    258,
    884,
    978,
    1036
   ],
   "FN_h": [
    111,
    139,
    167,
    199,
    247,
    394,
    453,
    544,
    609,
    665,
    923,
    949,
    1015
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94005994005994,
   "tol": 9,
   "counts": {
    "b_tp": 9,
    "b_fp": 3,
    "b_fn": 15,
    "h_tp": 8,
    "h_fp": 9,
    "h_fn": 17,
    "conf_HtoB": 1,
    "conf_BtoH": 3,
    "spurious": 8,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 9,
    "fp": 3,
    "fn": 15,
    "P": 0.75,
    "R": 0.375,
    "F1": 0.5
   },
   "hit": {
    "tp": 8,
    "fp": 9,
    "fn": 17,
    "P": 0.47058823529411764,
    "R": 0.32,
    "F1": 0.38095238095238104
   },
   "conf_HtoB": 1,
   "conf_BtoH": 3,
   "spurious": [
    [
     292,
     "HIT"
    ],
    [
     341,
     "HIT"
    ],
    [
     1852,
     "BOUNCE"
    ],
    [
     1911,
     "HIT"
    ],
    [
     2059,
     "BOUNCE"
    ],
    [
     2083,
     "HIT"
    ],
    [
     2423,
     "HIT"
    ],
    [
     2574,
     "HIT"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    278,
    459,
    660,
    912,
    1022,
    1123,
    1211,
    1312,
    1396,
    1498,
    1681,
    2001
   ],
   "FN_h": [
    306,
    498,
    696,
    946,
    1066,
    1152,
    1247,
    1343,
    1438,
    1524,
    1702,
    1930,
    2130,
    2326,
    2496,
    2586
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 11,
    "b_fp": 3,
    "b_fn": 0,
    "h_tp": 6,
    "h_fp": 6,
    "h_fn": 7,
    "conf_HtoB": 3,
    "conf_BtoH": 0,
    "spurious": 6,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 11,
    "fp": 3,
    "fn": 0,
    "P": 0.7857142857142857,
    "R": 1.0,
    "F1": 0.88
   },
   "hit": {
    "tp": 6,
    "fp": 6,
    "fn": 7,
    "P": 0.5,
    "R": 0.46153846153846156,
    "F1": 0.48000000000000004
   },
   "conf_HtoB": 3,
   "conf_BtoH": 0,
   "spurious": [
    [
     396,
     "HIT"
    ],
    [
     519,
     "HIT"
    ],
    [
     593,
     "HIT"
    ],
    [
     786,
     "HIT"
    ],
    [
     860,
     "HIT"
    ],
    [
     932,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     32,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [
    409,
    879,
    907,
    1031
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 8,
    "b_fp": 0,
    "b_fn": 3,
    "h_tp": 5,
    "h_fp": 5,
    "h_fn": 3,
    "conf_HtoB": 0,
    "conf_BtoH": 1,
    "spurious": 4,
    "ignored": 7,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 8,
    "fp": 0,
    "fn": 3,
    "P": 1.0,
    "R": 0.7272727272727273,
    "F1": 0.8421052631578948
   },
   "hit": {
    "tp": 5,
    "fp": 5,
    "fn": 3,
    "P": 0.5,
    "R": 0.625,
    "F1": 0.5555555555555556
   },
   "conf_HtoB": 0,
   "conf_BtoH": 1,
   "spurious": [
    [
     576,
     "HIT"
    ],
    [
     1432,
     "HIT"
    ],
    [
     1697,
     "HIT"
    ],
    [
     2023,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     1174,
     "HIT"
    ],
    [
     1803,
     "BOUNCE"
    ],
    [
     2185,
     "BOUNCE"
    ],
    [
     431,
     "HIT"
    ],
    [
     1113,
     "HIT"
    ],
    [
     1675,
     "BOUNCE"
    ],
    [
     1393,
     "HIT"
    ]
   ],
   "FN_b": [
    719,
    2438
   ],
   "FN_h": [
    589,
    918,
    1306
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 44,
   "fp": 10,
   "fn": 27,
   "P": 0.8148148148148148,
   "R": 0.6197183098591549,
   "F1": 0.704
  },
  "hit": {
   "tp": 28,
   "fp": 25,
   "fn": 41,
   "P": 0.5283018867924528,
   "R": 0.4057971014492754,
   "F1": 0.45901639344262296
  },
  "conf_HtoB": 5,
  "conf_BtoH": 4,
  "spurious": 26,
  "ignored": 11,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.5620915032679739,
   0.8636363636363636
  ],
  "hit_f1": [
   0.4027777777777778,
   0.5274725274725275
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/rallyarb_test_rally_only.json <==
{
  "split": "test",
  "exclude_tags": [
    "dead",
    "far",
    "offscreen",
    "replay",
    "serve",
    "toss"
  ],
  "tolerance_policy": "round(0.15*fps)",
  "clips": [
    {
      "clip": "clay_pro_40s",
      "split": "test",
      "fps": 25.0,
      "tol": 4,
      "counts": {
        "b_tp": 9,
        "b_fp": 3,
        "b_fn": 16,
        "h_tp": 9,
        "h_fp": 5,
        "h_fn": 14,
        "conf_HtoB": 0,
        "conf_BtoH": 0,
        "spurious": 8,
        "ignored": 3,
        "n_gt_b": 25,
        "n_gt_h": 23
      },
      "bounce": {
        "tp": 9,
        "fp": 3,
        "fn": 16,
        "P": 0.75,
        "R": 0.36,
        "F1": 0.48648648648648657
      },
      "hit": {
        "tp": 9,
        "fp": 5,
        "fn": 14,
        "P": 0.6428571428571429,
        "R": 0.391304347826087,
        "F1": 0.4864864864864865
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": [
        [
          5,
          "HIT"
        ],
        [
          83,
          "HIT"
        ],
        [
          175,
          "BOUNCE"
        ],
        [
          204,
          "BOUNCE"
        ],
        [
          222,
          "BOUNCE"
        ],
        [
          458,
          "HIT"
        ],
        [
          657,
          "HIT"
        ],
        [
          931,
          "HIT"
        ]
      ],
      "ignored_preds": [
        [
          719,
          "BOUNCE"
        ],
        [
          873,
          "BOUNCE"
        ],
        [
          274,
          "BOUNCE"
        ]
      ],
      "FN_b": [
        28,
        99,
        130,
        160,
        187,
        233,
        258,
        382,
        506,
        537,
        884,
        913,
        942,
        978,
        1003,
        1036
      ],
      "FN_h": [
        76,
        111,
        139,
        167,
        199,
        247,
        394,
        453,
        544,
        609,
        665,
        923,
        949,
        1015
      ],
      "annotations": {
        "camera": "broadcast, clay, pro"
      }
    },
    {
      "clip": "clay_am2_40s",
      "split": "test",
      "fps": 59.94005994005994,
      "tol": 9,
      "counts": {
        "b_tp": 9,
        "b_fp": 3,
        "b_fn": 15,
        "h_tp": 8,
        "h_fp": 9,
        "h_fn": 17,
        "conf_HtoB": 1,
        "conf_BtoH": 3,
        "spurious": 8,
        "ignored": 0,
        "n_gt_b": 24,
        "n_gt_h": 25
      },
      "bounce": {
        "tp": 9,
        "fp": 3,
        "fn": 15,
        "P": 0.75,
        "R": 0.375,
        "F1": 0.5
      },
      "hit": {
        "tp": 8,
        "fp": 9,
        "fn": 17,
        "P": 0.47058823529411764,
        "R": 0.32,
        "F1": 0.38095238095238104
      },
      "conf_HtoB": 1,
      "conf_BtoH": 3,
      "spurious": [
        [
          292,
          "HIT"
        ],
        [
          341,
          "HIT"
        ],
        [
          1852,
          "BOUNCE"
        ],
        [
          1911,
          "HIT"
        ],
        [
          2059,
          "BOUNCE"
        ],
        [
          2083,
          "HIT"
        ],
        [
          2423,
          "HIT"
        ],
        [
          2574,
          "HIT"
        ]
      ],
      "ignored_preds": [],
      "FN_b": [
        278,
        459,
        660,
        912,
        1022,
        1123,
        1211,
        1312,
        1396,
        1498,
        1681,
        2001
      ],
      "FN_h": [
        306,
        498,
        696,
        946,
        1066,
        1152,
        1247,
        1343,
        1438,
        1524,
        1702,
        1930,
        2130,
        2326,
        2496,
        2586
      ],
      "annotations": {
        "camera": "elevated fixed camera, outdoor clay, amateur"
      }
    },
    {
      "clip": "grass_pro_40s",
      "split": "test",
      "fps": 60.0,
      "tol": 9,
      "counts": {
        "b_tp": 10,
        "b_fp": 3,
        "b_fn": 1,
        "h_tp": 6,
        "h_fp": 6,
        "h_fn": 7,
        "conf_HtoB": 3,
        "conf_BtoH": 0,
        "spurious": 6,
        "ignored": 1,
        "n_gt_b": 11,
        "n_gt_h": 13
      },
      "bounce": {
        "tp": 10,
        "fp": 3,
        "fn": 1,
        "P": 0.7692307692307693,
        "R": 0.9090909090909091,
        "F1": 0.8333333333333333
      },
      "hit": {
        "tp": 6,
        "fp": 6,
        "fn": 7,
        "P": 0.5,
        "R": 0.46153846153846156,
        "F1": 0.48000000000000004
      },
      "conf_HtoB": 3,
      "conf_BtoH": 0,
      "spurious": [
        [
          396,
          "HIT"
        ],
        [
          519,
          "HIT"
        ],
        [
          593,
          "HIT"
        ],
        [
          786,
          "HIT"
        ],
        [
          860,
          "HIT"
        ],
        [
          932,
          "HIT"
        ]
      ],
      "ignored_preds": [
        [
          32,
          "HIT"
        ]
      ],
      "FN_b": [
        1176
      ],
      "FN_h": [
        409,
        879,
        907,
        1031
      ],
      "annotations": {
        "camera": "broadcast compilation, grass, pro"
      }
    },
    {
      "clip": "grass_am_40s",
      "split": "test",
      "fps": 60.0,
      "tol": 9,
      "counts": {
        "b_tp": 8,
        "b_fp": 0,
        "b_fn": 3,
        "h_tp": 5,
        "h_fp": 5,
        "h_fn": 3,
        "conf_HtoB": 0,
        "conf_BtoH": 1,
        "spurious": 4,
        "ignored": 7,
        "n_gt_b": 11,
        "n_gt_h": 8
      },
      "bounce": {
        "tp": 8,
        "fp": 0,
        "fn": 3,
        "P": 1.0,
        "R": 0.7272727272727273,
        "F1": 0.8421052631578948
      },
      "hit": {
        "tp": 5,
        "fp": 5,
        "fn": 3,
        "P": 0.5,
        "R": 0.625,
        "F1": 0.5555555555555556
      },
      "conf_HtoB": 0,
      "conf_BtoH": 1,
      "spurious": [
        [
          576,
          "HIT"
        ],
        [
          1432,
          "HIT"
        ],
        [
          1697,
          "HIT"
        ],
        [
          2023,
          "HIT"
        ]
      ],
      "ignored_preds": [
        [
          1174,
          "HIT"
        ],
        [
          1803,
          "BOUNCE"
        ],
        [
          2185,
          "BOUNCE"
        ],
        [
          431,
          "HIT"
        ],
        [
          1113,
          "HIT"
        ],
        [
          1675,
          "BOUNCE"
        ],
        [
          1393,
          "HIT"
        ]
      ],
      "FN_b": [
        719,
        2438
      ],
      "FN_h": [
        589,
        918,
        1306
      ],
      "annotations": {
        "camera": "low-angle amateur, grass (near-only)"
      }
    }
  ],
  "pooled": {
    "bounce": {
      "tp": 36,
      "fp": 9,
      "fn": 35,
      "P": 0.8,
      "R": 0.5070422535211268,
      "F1": 0.6206896551724138
    },
    "hit": {
      "tp": 28,
      "fp": 25,
      "fn": 41,
      "P": 0.5283018867924528,
      "R": 0.4057971014492754,
      "F1": 0.45901639344262296
    },
    "conf_HtoB": 4,
    "conf_BtoH": 4,
    "spurious": 26,
    "ignored": 11,
    "n_gt_b": 71,
    "n_gt_h": 69
  },
  "bootstrap": {
    "bounce_f1": [
      0.49315068493150693,
      0.8372093023255814
    ],
    "hit_f1": [
      0.4027777777777778,
      0.5274725274725275
    ],
    "n_clips": 4,
    "n_iters": 10000,
    "seed": 20260901,
    "narrow_valid": true
  }
}


==> anc/data/results_external_baselines.json <==
{
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "rows": {
  "rallyarb": {
   "label": "RallyArb (released, training-free)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 12,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.7058823529411765,
        "F1": 0.8275862068965517
       },
       "hit": {
        "tp": 7,
        "fp": 1,
        "fn": 13,
        "P": 0.875,
        "R": 0.35,
        "F1": 0.4999999999999999
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 13,
        "fp": 3,
        "fn": 3,
        "P": 0.8125,
        "R": 0.8125,
        "F1": 0.8125
       },
       "hit": {
        "tp": 10,
        "fp": 12,
        "fn": 5,
        "P": 0.45454545454545453,
        "R": 0.6666666666666666,
        "F1": 0.5405405405405405
       },
       "conf_HtoB": 1,
       "conf_BtoH": 3,
       "spurious": 11,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 12,
        "fp": 2,
        "fn": 3,
        "P": 0.8571428571428571,
        "R": 0.8,
        "F1": 0.8275862068965518
       },
       "hit": {
        "tp": 7,
        "fp": 3,
        "fn": 1,
        "P": 0.7,
        "R": 0.875,
        "F1": 0.7777777777777777
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 46,
       "fp": 5,
       "fn": 11,
       "P": 0.9019607843137255,
       "R": 0.8070175438596491,
       "F1": 0.8518518518518519
      },
      "hit": {
       "tp": 32,
       "fp": 16,
       "fn": 19,
       "P": 0.6666666666666666,
       "R": 0.6274509803921569,
       "F1": 0.6464646464646465
      },
      "conf_HtoB": 1,
      "conf_BtoH": 4,
      "spurious": 16,
      "ignored": 28,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.8160000000000001,
       0.9397590361445782
      ],
      "hit_f1": [
       0.523076923076923,
       0.8823529411764706
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 9,
        "fp": 3,
        "fn": 16,
        "P": 0.75,
        "R": 0.36,
        "F1": 0.48648648648648657
       },
       "hit": {
        "tp": 9,
        "fp": 5,
        "fn": 14,
        "P": 0.6428571428571429,
        "R": 0.391304347826087,
        "F1": 0.4864864864864865
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 8,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 9,
        "fp": 3,
        "fn": 15,
        "P": 0.75,
        "R": 0.375,
        "F1": 0.5
       },
       "hit": {
        "tp": 8,
        "fp": 9,
        "fn": 17,
        "P": 0.47058823529411764,
        "R": 0.32,
        "F1": 0.38095238095238104
       },
       "conf_HtoB": 1,
       "conf_BtoH": 3,
       "spurious": 8,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 3,
        "fn": 1,
        "P": 0.7692307692307693,
        "R": 0.9090909090909091,
        "F1": 0.8333333333333333
       },
       "hit": {
        "tp": 6,
        "fp": 6,
        "fn": 7,
        "P": 0.5,
        "R": 0.46153846153846156,
        "F1": 0.48000000000000004
       },
       "conf_HtoB": 3,
       "conf_BtoH": 0,
       "spurious": 6,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 8,
        "fp": 0,
        "fn": 3,
        "P": 1.0,
        "R": 0.7272727272727273,
        "F1": 0.8421052631578948
       },
       "hit": {
        "tp": 5,
        "fp": 5,
        "fn": 3,
        "P": 0.5,
        "R": 0.625,
        "F1": 0.5555555555555556
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 36,
       "fp": 9,
       "fn": 35,
       "P": 0.8,
       "R": 0.5070422535211268,
       "F1": 0.6206896551724138
      },
      "hit": {
       "tp": 28,
       "fp": 25,
       "fn": 41,
       "P": 0.5283018867924528,
       "R": 0.4057971014492754,
       "F1": 0.45901639344262296
      },
      "conf_HtoB": 4,
      "conf_BtoH": 4,
      "spurious": 26,
      "ignored": 11,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.49315068493150693,
       0.8372093023255814
      ],
      "hit_f1": [
       0.4027777777777778,
       0.5274725274725275
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.8235294117647058,
      "R": 0.6222222222222222,
      "F1": 0.7088607594936709
     },
     "hit": {
      "P": 0.6764705882352942,
      "R": 0.5227272727272727,
      "F1": 0.5897435897435898
     },
     "spurious": 14,
     "confusions": 3,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.9411764705882353,
      "R": 0.7441860465116279,
      "F1": 0.8311688311688312
     },
     "hit": {
      "P": 0.6785714285714286,
      "R": 0.5277777777777778,
      "F1": 0.5937499999999999
     },
     "spurious": 9,
     "confusions": 2,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.7857142857142857,
      "R": 0.55,
      "F1": 0.6470588235294117
     },
     "hit": {
      "P": 0.46153846153846156,
      "R": 0.45,
      "F1": 0.45569620253164556
     },
     "spurious": 19,
     "confusions": 8,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "e2e": {
   "label": "E2E-Spot rny008 (supervised, broadcast weights)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 0,
        "fp": 0,
        "fn": 17,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "hit": {
        "tp": 1,
        "fp": 0,
        "fn": 19,
        "P": 1.0,
        "R": 0.05,
        "F1": 0.09523809523809523
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 11,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.6875,
        "F1": 0.8148148148148148
       },
       "hit": {
        "tp": 9,
        "fp": 0,
        "fn": 6,
        "P": 1.0,
        "R": 0.6,
        "F1": 0.7499999999999999
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 2,
        "fp": 0,
        "fn": 13,
        "P": 1.0,
        "R": 0.13333333333333333,
        "F1": 0.23529411764705882
       },
       "hit": {
        "tp": 0,
        "fp": 0,
        "fn": 8,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 22,
       "fp": 0,
       "fn": 35,
       "P": 1.0,
       "R": 0.38596491228070173,
       "F1": 0.5569620253164557
      },
      "hit": {
       "tp": 18,
       "fp": 0,
       "fn": 33,
       "P": 1.0,
       "R": 0.35294117647058826,
       "F1": 0.5217391304347826
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 0,
      "ignored": 4,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.11764705882352941,
       0.888888888888889
      ],
      "hit_f1": [
       0.0689655172413793,
       0.8571428571428571
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 25,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 23,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 15,
        "P": 1.0,
        "R": 0.375,
        "F1": 0.5454545454545454
       },
       "hit": {
        "tp": 19,
        "fp": 0,
        "fn": 6,
        "P": 1.0,
        "R": 0.76,
        "F1": 0.8636363636363636
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 0,
        "fn": 1,
        "P": 1.0,
        "R": 0.9090909090909091,
        "F1": 0.9523809523809523
       },
       "hit": {
        "tp": 13,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 1,
        "fp": 0,
        "fn": 10,
        "P": 1.0,
        "R": 0.09090909090909091,
        "F1": 0.16666666666666669
       },
       "hit": {
        "tp": 2,
        "fp": 0,
        "fn": 6,
        "P": 1.0,
        "R": 0.25,
        "F1": 0.4
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 45,
       "fp": 0,
       "fn": 26,
       "P": 1.0,
       "R": 0.6338028169014085,
       "F1": 0.7758620689655172
      },
      "hit": {
       "tp": 57,
       "fp": 0,
       "fn": 12,
       "P": 1.0,
       "R": 0.8260869565217391,
       "F1": 0.9047619047619047
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 0,
      "ignored": 5,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.4444444444444445,
       0.9859154929577464
      ],
      "hit_f1": [
       0.6785714285714285,
       1.0
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 1.0,
      "R": 0.9777777777777777,
      "F1": 0.9887640449438202
     },
     "hit": {
      "P": 1.0,
      "R": 1.0,
      "F1": 1.0
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 1.0,
      "R": 0.06976744186046512,
      "F1": 0.13043478260869565
     },
     "hit": {
      "P": 1.0,
      "R": 0.08333333333333333,
      "F1": 0.15384615384615385
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 1.0,
      "R": 0.5,
      "F1": 0.6666666666666666
     },
     "hit": {
      "P": 1.0,
      "R": 0.7,
      "F1": 0.8235294117647058
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "tdeed": {
   "label": "T-DEED small (supervised, broadcast weights)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 1,
        "fn": 0,
        "P": 0.8888888888888888,
        "R": 1.0,
        "F1": 0.9411764705882353
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 0,
        "fp": 0,
        "fn": 17,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "hit": {
        "tp": 0,
        "fp": 0,
        "fn": 20,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 10,
        "fp": 1,
        "fn": 6,
        "P": 0.9090909090909091,
        "R": 0.625,
        "F1": 0.7407407407407406
       },
       "hit": {
        "tp": 10,
        "fp": 1,
        "fn": 5,
        "P": 0.9090909090909091,
        "R": 0.6666666666666666,
        "F1": 0.7692307692307692
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 2,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 0,
        "fp": 0,
        "fn": 15,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "hit": {
        "tp": 0,
        "fp": 0,
        "fn": 8,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 19,
       "fp": 1,
       "fn": 38,
       "P": 0.95,
       "R": 0.3333333333333333,
       "F1": 0.4935064935064935
      },
      "hit": {
       "tp": 18,
       "fp": 2,
       "fn": 33,
       "P": 0.9,
       "R": 0.35294117647058826,
       "F1": 0.5070422535211269
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 3,
      "ignored": 4,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.0,
       0.8444444444444444
      ],
      "hit_f1": [
       0.0,
       0.8372093023255814
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 25,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 23,
        "fp": 1,
        "fn": 0,
        "P": 0.9583333333333334,
        "R": 1.0,
        "F1": 0.9787234042553191
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 9,
        "fp": 1,
        "fn": 15,
        "P": 0.9,
        "R": 0.375,
        "F1": 0.5294117647058825
       },
       "hit": {
        "tp": 19,
        "fp": 1,
        "fn": 6,
        "P": 0.95,
        "R": 0.76,
        "F1": 0.8444444444444444
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 2,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 1,
        "fn": 1,
        "P": 0.9090909090909091,
        "R": 0.9090909090909091,
        "F1": 0.9090909090909091
       },
       "hit": {
        "tp": 13,
        "fp": 2,
        "fn": 0,
        "P": 0.8666666666666667,
        "R": 1.0,
        "F1": 0.9285714285714286
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 3,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 0,
        "fp": 0,
        "fn": 11,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "hit": {
        "tp": 0,
        "fp": 0,
        "fn": 8,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 44,
       "fp": 2,
       "fn": 27,
       "P": 0.9565217391304348,
       "R": 0.6197183098591549,
       "F1": 0.7521367521367522
      },
      "hit": {
       "tp": 55,
       "fp": 4,
       "fn": 14,
       "P": 0.9322033898305084,
       "R": 0.7971014492753623,
       "F1": 0.859375
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 6,
      "ignored": 3,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.36363636363636365,
       0.9722222222222222
      ],
      "hit_f1": [
       0.5507246376811594,
       0.9600000000000001
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.9777777777777777,
      "R": 0.9777777777777777,
      "F1": 0.9777777777777777
     },
     "hit": {
      "P": 0.9166666666666666,
      "R": 1.0,
      "F1": 0.9565217391304348
     },
     "spurious": 5,
     "confusions": 0,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.0,
      "R": 0.0,
      "F1": 0.0
     },
     "hit": {
      "P": 0.0,
      "R": 0.0,
      "F1": 0.0
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.9047619047619048,
      "R": 0.475,
      "F1": 0.6229508196721311
     },
     "hit": {
      "P": 0.9354838709677419,
      "R": 0.725,
      "F1": 0.8169014084507041
     },
     "spurious": 4,
     "confusions": 0,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "vlm": {
   "label": "Gemini 3.8 Flash (VLM, zero-shot, ~12 fps)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 3,
        "fp": 2,
        "fn": 6,
        "P": 0.6,
        "R": 0.3333333333333333,
        "F1": 0.42857142857142855
       },
       "hit": {
        "tp": 5,
        "fp": 4,
        "fn": 3,
        "P": 0.5555555555555556,
        "R": 0.625,
        "F1": 0.5882352941176471
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 6,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 6,
        "fp": 6,
        "fn": 11,
        "P": 0.5,
        "R": 0.35294117647058826,
        "F1": 0.41379310344827586
       },
       "hit": {
        "tp": 5,
        "fp": 9,
        "fn": 15,
        "P": 0.35714285714285715,
        "R": 0.25,
        "F1": 0.2941176470588235
       },
       "conf_HtoB": 5,
       "conf_BtoH": 0,
       "spurious": 10,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 8,
        "fp": 6,
        "fn": 8,
        "P": 0.5714285714285714,
        "R": 0.5,
        "F1": 0.5333333333333333
       },
       "hit": {
        "tp": 10,
        "fp": 5,
        "fn": 5,
        "P": 0.6666666666666666,
        "R": 0.6666666666666666,
        "F1": 0.6666666666666666
       },
       "conf_HtoB": 1,
       "conf_BtoH": 2,
       "spurious": 8,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 6,
        "fn": 5,
        "P": 0.625,
        "R": 0.6666666666666666,
        "F1": 0.6451612903225806
       },
       "hit": {
        "tp": 8,
        "fp": 10,
        "fn": 0,
        "P": 0.4444444444444444,
        "R": 1.0,
        "F1": 0.6153846153846153
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 16,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 27,
       "fp": 20,
       "fn": 30,
       "P": 0.574468085106383,
       "R": 0.47368421052631576,
       "F1": 0.5192307692307692
      },
      "hit": {
       "tp": 28,
       "fp": 28,
       "fn": 23,
       "P": 0.5,
       "R": 0.5490196078431373,
       "F1": 0.5233644859813085
      },
      "conf_HtoB": 6,
      "conf_BtoH": 2,
      "spurious": 40,
      "ignored": 17,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.41860465116279066,
       0.616822429906542
      ],
      "hit_f1": [
       0.359375,
       0.6542056074766356
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 9,
        "fp": 12,
        "fn": 16,
        "P": 0.42857142857142855,
        "R": 0.36,
        "F1": 0.391304347826087
       },
       "hit": {
        "tp": 15,
        "fp": 7,
        "fn": 8,
        "P": 0.6818181818181818,
        "R": 0.6521739130434783,
        "F1": 0.6666666666666666
       },
       "conf_HtoB": 2,
       "conf_BtoH": 0,
       "spurious": 17,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 8,
        "fp": 13,
        "fn": 16,
        "P": 0.38095238095238093,
        "R": 0.3333333333333333,
        "F1": 0.35555555555555557
       },
       "hit": {
        "tp": 11,
        "fp": 13,
        "fn": 14,
        "P": 0.4583333333333333,
        "R": 0.44,
        "F1": 0.4489795918367347
       },
       "conf_HtoB": 2,
       "conf_BtoH": 1,
       "spurious": 23,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 5,
        "fp": 6,
        "fn": 6,
        "P": 0.45454545454545453,
        "R": 0.45454545454545453,
        "F1": 0.45454545454545453
       },
       "hit": {
        "tp": 11,
        "fp": 7,
        "fn": 2,
        "P": 0.6111111111111112,
        "R": 0.8461538461538461,
        "F1": 0.7096774193548387
       },
       "conf_HtoB": 0,
       "conf_BtoH": 2,
       "spurious": 11,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 5,
        "fp": 4,
        "fn": 6,
        "P": 0.5555555555555556,
        "R": 0.45454545454545453,
        "F1": 0.5
       },
       "hit": {
        "tp": 6,
        "fp": 6,
        "fn": 2,
        "P": 0.5,
        "R": 0.75,
        "F1": 0.6
       },
       "conf_HtoB": 1,
       "conf_BtoH": 1,
       "spurious": 8,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 27,
       "fp": 35,
       "fn": 44,
       "P": 0.43548387096774194,
       "R": 0.38028169014084506,
       "F1": 0.40601503759398494
      },
      "hit": {
       "tp": 43,
       "fp": 33,
       "fn": 26,
       "P": 0.5657894736842105,
       "R": 0.6231884057971014,
       "F1": 0.593103448275862
      },
      "conf_HtoB": 5,
      "conf_BtoH": 4,
      "spurious": 59,
      "ignored": 10,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.3694267515923567,
       0.47619047619047616
      ],
      "hit_f1": [
       0.49275362318840576,
       0.6902654867256637
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.4594594594594595,
      "R": 0.37777777777777777,
      "F1": 0.41463414634146345
     },
     "hit": {
      "P": 0.6326530612244898,
      "R": 0.7045454545454546,
      "F1": 0.6666666666666666
     },
     "spurious": 34,
     "confusions": 4,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.5675675675675675,
      "R": 0.4883720930232558,
      "F1": 0.525
     },
     "hit": {
      "P": 0.4318181818181818,
      "R": 0.5277777777777778,
      "F1": 0.47500000000000003
     },
     "spurious": 34,
     "confusions": 7,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.45714285714285713,
      "R": 0.4,
      "F1": 0.42666666666666664
     },
     "hit": {
      "P": 0.5384615384615384,
      "R": 0.525,
      "F1": 0.5316455696202531
     },
     "spurious": 31,
     "confusions": 6,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "qwen": {
   "label": "Qwen3-VL-235B-A22B Instruct (open-weights VLM, zero-shot, ~12 fps, 32-frame windows)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 4,
        "fp": 20,
        "fn": 5,
        "P": 0.16666666666666666,
        "R": 0.4444444444444444,
        "F1": 0.24242424242424243
       },
       "hit": {
        "tp": 2,
        "fp": 24,
        "fn": 6,
        "P": 0.07692307692307693,
        "R": 0.25,
        "F1": 0.11764705882352941
       },
       "conf_HtoB": 2,
       "conf_BtoH": 2,
       "spurious": 40,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 0,
        "fp": 8,
        "fn": 17,
        "P": 0.0,
        "R": 0.0,
        "F1": 0.0
       },
       "hit": {
        "tp": 4,
        "fp": 12,
        "fn": 16,
        "P": 0.25,
        "R": 0.2,
        "F1": 0.22222222222222224
       },
       "conf_HtoB": 1,
       "conf_BtoH": 1,
       "spurious": 18,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 3,
        "fp": 48,
        "fn": 13,
        "P": 0.058823529411764705,
        "R": 0.1875,
        "F1": 0.08955223880597013
       },
       "hit": {
        "tp": 6,
        "fp": 16,
        "fn": 9,
        "P": 0.2727272727272727,
        "R": 0.4,
        "F1": 0.3243243243243243
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 63,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 6,
        "fp": 47,
        "fn": 9,
        "P": 0.11320754716981132,
        "R": 0.4,
        "F1": 0.17647058823529413
       },
       "hit": {
        "tp": 3,
        "fp": 20,
        "fn": 5,
        "P": 0.13043478260869565,
        "R": 0.375,
        "F1": 0.19354838709677416
       },
       "conf_HtoB": 1,
       "conf_BtoH": 2,
       "spurious": 64,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 13,
       "fp": 123,
       "fn": 44,
       "P": 0.09558823529411764,
       "R": 0.22807017543859648,
       "F1": 0.13471502590673573
      },
      "hit": {
       "tp": 15,
       "fp": 72,
       "fn": 36,
       "P": 0.1724137931034483,
       "R": 0.29411764705882354,
       "F1": 0.2173913043478261
      },
      "conf_HtoB": 4,
      "conf_BtoH": 6,
      "spurious": 185,
      "ignored": 21,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.06521739130434782,
       0.19801980198019803
      ],
      "hit_f1": [
       0.14492753623188404,
       0.29577464788732394
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 11,
        "fp": 61,
        "fn": 14,
        "P": 0.1527777777777778,
        "R": 0.44,
        "F1": 0.22680412371134018
       },
       "hit": {
        "tp": 14,
        "fp": 68,
        "fn": 9,
        "P": 0.17073170731707318,
        "R": 0.6086956521739131,
        "F1": 0.26666666666666666
       },
       "conf_HtoB": 4,
       "conf_BtoH": 9,
       "spurious": 116,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 3,
        "fp": 26,
        "fn": 21,
        "P": 0.10344827586206896,
        "R": 0.125,
        "F1": 0.11320754716981132
       },
       "hit": {
        "tp": 8,
        "fp": 28,
        "fn": 17,
        "P": 0.2222222222222222,
        "R": 0.32,
        "F1": 0.26229508196721313
       },
       "conf_HtoB": 3,
       "conf_BtoH": 2,
       "spurious": 49,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 5,
        "fp": 35,
        "fn": 6,
        "P": 0.125,
        "R": 0.45454545454545453,
        "F1": 0.196078431372549
       },
       "hit": {
        "tp": 7,
        "fp": 43,
        "fn": 6,
        "P": 0.14,
        "R": 0.5384615384615384,
        "F1": 0.2222222222222222
       },
       "conf_HtoB": 3,
       "conf_BtoH": 4,
       "spurious": 71,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 2,
        "fp": 7,
        "fn": 9,
        "P": 0.2222222222222222,
        "R": 0.18181818181818182,
        "F1": 0.19999999999999998
       },
       "hit": {
        "tp": 4,
        "fp": 16,
        "fn": 4,
        "P": 0.2,
        "R": 0.5,
        "F1": 0.28571428571428575
       },
       "conf_HtoB": 1,
       "conf_BtoH": 2,
       "spurious": 20,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 21,
       "fp": 129,
       "fn": 50,
       "P": 0.14,
       "R": 0.29577464788732394,
       "F1": 0.1900452488687783
      },
      "hit": {
       "tp": 33,
       "fp": 155,
       "fn": 36,
       "P": 0.17553191489361702,
       "R": 0.4782608695652174,
       "F1": 0.25680933852140075
      },
      "conf_HtoB": 11,
      "conf_BtoH": 17,
      "spurious": 256,
      "ignored": 8,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.13333333333333333,
       0.22222222222222224
      ],
      "hit_f1": [
       0.232,
       0.2751322751322752
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.14705882352941177,
      "R": 0.4444444444444444,
      "F1": 0.22099447513812157
     },
     "hit": {
      "P": 0.14556962025316456,
      "R": 0.5227272727272727,
      "F1": 0.2277227722772277
     },
     "spurious": 227,
     "confusions": 24,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.11428571428571428,
      "R": 0.18604651162790697,
      "F1": 0.1415929203539823
     },
     "hit": {
      "P": 0.1864406779661017,
      "R": 0.3055555555555556,
      "F1": 0.23157894736842105
     },
     "spurious": 102,
     "confusions": 8,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.075,
      "R": 0.15,
      "F1": 0.1
     },
     "hit": {
      "P": 0.2413793103448276,
      "R": 0.35,
      "F1": 0.2857142857142857
     },
     "spurious": 112,
     "confusions": 6,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "select": {
   "label": "Camera-type selection (e2e | rallyarb)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 12,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.7058823529411765,
        "F1": 0.8275862068965517
       },
       "hit": {
        "tp": 7,
        "fp": 1,
        "fn": 13,
        "P": 0.875,
        "R": 0.35,
        "F1": 0.4999999999999999
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 11,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.6875,
        "F1": 0.8148148148148148
       },
       "hit": {
        "tp": 9,
        "fp": 0,
        "fn": 6,
        "P": 1.0,
        "R": 0.6,
        "F1": 0.7499999999999999
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 12,
        "fp": 2,
        "fn": 3,
        "P": 0.8571428571428571,
        "R": 0.8,
        "F1": 0.8275862068965518
       },
       "hit": {
        "tp": 7,
        "fp": 3,
        "fn": 1,
        "P": 0.7,
        "R": 0.875,
        "F1": 0.7777777777777777
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 44,
       "fp": 2,
       "fn": 13,
       "P": 0.9565217391304348,
       "R": 0.7719298245614035,
       "F1": 0.8543689320388349
      },
      "hit": {
       "tp": 31,
       "fp": 4,
       "fn": 20,
       "P": 0.8857142857142857,
       "R": 0.6078431372549019,
       "F1": 0.7209302325581395
      },
      "conf_HtoB": 0,
      "conf_BtoH": 1,
      "spurious": 5,
      "ignored": 24,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.8181818181818182,
       0.9397590361445782
      ],
      "hit_f1": [
       0.5555555555555556,
       0.9166666666666666
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 25,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 23,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 15,
        "P": 1.0,
        "R": 0.375,
        "F1": 0.5454545454545454
       },
       "hit": {
        "tp": 19,
        "fp": 0,
        "fn": 6,
        "P": 1.0,
        "R": 0.76,
        "F1": 0.8636363636363636
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 0,
        "fn": 1,
        "P": 1.0,
        "R": 0.9090909090909091,
        "F1": 0.9523809523809523
       },
       "hit": {
        "tp": 13,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 8,
        "fp": 0,
        "fn": 3,
        "P": 1.0,
        "R": 0.7272727272727273,
        "F1": 0.8421052631578948
       },
       "hit": {
        "tp": 5,
        "fp": 5,
        "fn": 3,
        "P": 0.5,
        "R": 0.625,
        "F1": 0.5555555555555556
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 52,
       "fp": 0,
       "fn": 19,
       "P": 1.0,
       "R": 0.7323943661971831,
       "F1": 0.8455284552845529
      },
      "hit": {
       "tp": 60,
       "fp": 5,
       "fn": 9,
       "P": 0.9230769230769231,
       "R": 0.8695652173913043,
       "F1": 0.8955223880597014
      },
      "conf_HtoB": 0,
      "conf_BtoH": 1,
      "spurious": 4,
      "ignored": 10,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.6166666666666667,
       0.9859154929577464
      ],
      "hit_f1": [
       0.7000000000000001,
       1.0
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 1.0,
      "R": 0.9777777777777777,
      "F1": 0.9887640449438202
     },
     "hit": {
      "P": 1.0,
      "R": 1.0,
      "F1": 1.0
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.9411764705882353,
      "R": 0.7441860465116279,
      "F1": 0.8311688311688312
     },
     "hit": {
      "P": 0.6785714285714286,
      "R": 0.5277777777777778,
      "F1": 0.5937499999999999
     },
     "spurious": 9,
     "confusions": 2,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 1.0,
      "R": 0.5,
      "F1": 0.6666666666666666
     },
     "hit": {
      "P": 1.0,
      "R": 0.7,
      "F1": 0.8235294117647058
     },
     "spurious": 0,
     "confusions": 0,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "fusion": {
   "label": "RallyArb + E2E-Spot bounce candidates (fusion, pre-registered)",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 12,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.7058823529411765,
        "F1": 0.8275862068965517
       },
       "hit": {
        "tp": 7,
        "fp": 1,
        "fn": 13,
        "P": 0.875,
        "R": 0.35,
        "F1": 0.4999999999999999
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 16,
        "fp": 3,
        "fn": 0,
        "P": 0.8421052631578947,
        "R": 1.0,
        "F1": 0.9142857142857143
       },
       "hit": {
        "tp": 10,
        "fp": 9,
        "fn": 5,
        "P": 0.5263157894736842,
        "R": 0.6666666666666666,
        "F1": 0.5882352941176471
       },
       "conf_HtoB": 1,
       "conf_BtoH": 0,
       "spurious": 11,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 12,
        "fp": 2,
        "fn": 3,
        "P": 0.8571428571428571,
        "R": 0.8,
        "F1": 0.8275862068965518
       },
       "hit": {
        "tp": 7,
        "fp": 3,
        "fn": 1,
        "P": 0.7,
        "R": 0.875,
        "F1": 0.7777777777777777
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 49,
       "fp": 5,
       "fn": 8,
       "P": 0.9074074074074074,
       "R": 0.8596491228070176,
       "F1": 0.8828828828828829
      },
      "hit": {
       "tp": 32,
       "fp": 13,
       "fn": 19,
       "P": 0.7111111111111111,
       "R": 0.6274509803921569,
       "F1": 0.6666666666666666
      },
      "conf_HtoB": 1,
      "conf_BtoH": 1,
      "spurious": 16,
      "ignored": 28,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.8275862068965517,
       0.9433962264150945
      ],
      "hit_f1": [
       0.5483870967741936,
       0.8823529411764706
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 16,
        "fp": 4,
        "fn": 9,
        "P": 0.8,
        "R": 0.64,
        "F1": 0.7111111111111111
       },
       "hit": {
        "tp": 9,
        "fp": 5,
        "fn": 14,
        "P": 0.6428571428571429,
        "R": 0.391304347826087,
        "F1": 0.4864864864864865
       },
       "conf_HtoB": 1,
       "conf_BtoH": 0,
       "spurious": 8,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 9,
        "fp": 3,
        "fn": 15,
        "P": 0.75,
        "R": 0.375,
        "F1": 0.5
       },
       "hit": {
        "tp": 8,
        "fp": 9,
        "fn": 17,
        "P": 0.47058823529411764,
        "R": 0.32,
        "F1": 0.38095238095238104
       },
       "conf_HtoB": 1,
       "conf_BtoH": 3,
       "spurious": 8,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 11,
        "fp": 3,
        "fn": 0,
        "P": 0.7857142857142857,
        "R": 1.0,
        "F1": 0.88
       },
       "hit": {
        "tp": 6,
        "fp": 6,
        "fn": 7,
        "P": 0.5,
        "R": 0.46153846153846156,
        "F1": 0.48000000000000004
       },
       "conf_HtoB": 3,
       "conf_BtoH": 0,
       "spurious": 6,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 8,
        "fp": 0,
        "fn": 3,
        "P": 1.0,
        "R": 0.7272727272727273,
        "F1": 0.8421052631578948
       },
       "hit": {
        "tp": 5,
        "fp": 5,
        "fn": 3,
        "P": 0.5,
        "R": 0.625,
        "F1": 0.5555555555555556
       },
       "conf_HtoB": 0,
       "conf_BtoH": 1,
       "spurious": 4,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 44,
       "fp": 10,
       "fn": 27,
       "P": 0.8148148148148148,
       "R": 0.6197183098591549,
       "F1": 0.704
      },
      "hit": {
       "tp": 28,
       "fp": 25,
       "fn": 41,
       "P": 0.5283018867924528,
       "R": 0.4057971014492754,
       "F1": 0.45901639344262296
      },
      "conf_HtoB": 5,
      "conf_BtoH": 4,
      "spurious": 26,
      "ignored": 11,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.5620915032679739,
       0.8636363636363636
      ],
      "hit_f1": [
       0.4027777777777778,
       0.5274725274725275
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.8372093023255814,
      "R": 0.8,
      "F1": 0.8181818181818183
     },
     "hit": {
      "P": 0.6764705882352942,
      "R": 0.5227272727272727,
      "F1": 0.5897435897435898
     },
     "spurious": 14,
     "confusions": 4,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.9411764705882353,
      "R": 0.7441860465116279,
      "F1": 0.8311688311688312
     },
     "hit": {
      "P": 0.6785714285714286,
      "R": 0.5277777777777778,
      "F1": 0.5937499999999999
     },
     "spurious": 9,
     "confusions": 2,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.8064516129032258,
      "R": 0.625,
      "F1": 0.7042253521126761
     },
     "hit": {
      "P": 0.5,
      "R": 0.45,
      "F1": 0.4736842105263158
     },
     "spurious": 19,
     "confusions": 5,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  },
  "loco": {
   "label": "E2E-Spot rny002, LOCO fine-tuned on the released events",
   "splits": {
    "dev": {
     "clips": {
      "tennis_demo3": {
       "bounce": {
        "tp": 9,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "hit": {
        "tp": 8,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 8,
       "camera": "broadcast"
      },
      "felix": {
       "bounce": {
        "tp": 2,
        "fp": 1,
        "fn": 15,
        "P": 0.6666666666666666,
        "R": 0.11764705882352941,
        "F1": 0.2
       },
       "hit": {
        "tp": 3,
        "fp": 0,
        "fn": 17,
        "P": 1.0,
        "R": 0.15,
        "F1": 0.2608695652173913
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      },
      "clay_am_40s": {
       "bounce": {
        "tp": 14,
        "fp": 0,
        "fn": 2,
        "P": 1.0,
        "R": 0.875,
        "F1": 0.9333333333333333
       },
       "hit": {
        "tp": 11,
        "fp": 0,
        "fn": 4,
        "P": 1.0,
        "R": 0.7333333333333333,
        "F1": 0.846153846153846
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 0,
       "tol": 9,
       "camera": "fixed"
      },
      "hard_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 0,
        "fn": 5,
        "P": 1.0,
        "R": 0.6666666666666666,
        "F1": 0.8
       },
       "hit": {
        "tp": 5,
        "fp": 1,
        "fn": 3,
        "P": 0.8333333333333334,
        "R": 0.625,
        "F1": 0.7142857142857143
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 35,
       "fp": 1,
       "fn": 22,
       "P": 0.9722222222222222,
       "R": 0.6140350877192983,
       "F1": 0.7526881720430108
      },
      "hit": {
       "tp": 27,
       "fp": 1,
       "fn": 24,
       "P": 0.9642857142857143,
       "R": 0.5294117647058824,
       "F1": 0.6835443037974683
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 2,
      "ignored": 24,
      "n_gt_b": 57,
      "n_gt_h": 51
     },
     "ci": {
      "bounce_f1": [
       0.3846153846153846,
       0.9583333333333334
      ],
      "hit_f1": [
       0.4,
       0.9354838709677419
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    },
    "test": {
     "clips": {
      "clay_pro_40s": {
       "bounce": {
        "tp": 25,
        "fp": 1,
        "fn": 0,
        "P": 0.9615384615384616,
        "R": 1.0,
        "F1": 0.9803921568627451
       },
       "hit": {
        "tp": 23,
        "fp": 0,
        "fn": 0,
        "P": 1.0,
        "R": 1.0,
        "F1": 1.0
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 4,
       "camera": "broadcast"
      },
      "clay_am2_40s": {
       "bounce": {
        "tp": 13,
        "fp": 1,
        "fn": 11,
        "P": 0.9285714285714286,
        "R": 0.5416666666666666,
        "F1": 0.6842105263157894
       },
       "hit": {
        "tp": 24,
        "fp": 1,
        "fn": 1,
        "P": 0.96,
        "R": 0.96,
        "F1": 0.96
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 2,
       "tol": 9,
       "camera": "fixed"
      },
      "grass_pro_40s": {
       "bounce": {
        "tp": 10,
        "fp": 2,
        "fn": 1,
        "P": 0.8333333333333334,
        "R": 0.9090909090909091,
        "F1": 0.8695652173913043
       },
       "hit": {
        "tp": 12,
        "fp": 1,
        "fn": 1,
        "P": 0.9230769230769231,
        "R": 0.9230769230769231,
        "F1": 0.9230769230769231
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 3,
       "tol": 9,
       "camera": "broadcast"
      },
      "grass_am_40s": {
       "bounce": {
        "tp": 7,
        "fp": 0,
        "fn": 4,
        "P": 1.0,
        "R": 0.6363636363636364,
        "F1": 0.7777777777777778
       },
       "hit": {
        "tp": 5,
        "fp": 1,
        "fn": 3,
        "P": 0.8333333333333334,
        "R": 0.625,
        "F1": 0.7142857142857143
       },
       "conf_HtoB": 0,
       "conf_BtoH": 0,
       "spurious": 1,
       "tol": 9,
       "camera": "phone"
      }
     },
     "pooled": {
      "bounce": {
       "tp": 55,
       "fp": 4,
       "fn": 16,
       "P": 0.9322033898305084,
       "R": 0.7746478873239436,
       "F1": 0.846153846153846
      },
      "hit": {
       "tp": 64,
       "fp": 3,
       "fn": 5,
       "P": 0.9552238805970149,
       "R": 0.927536231884058,
       "F1": 0.9411764705882353
      },
      "conf_HtoB": 0,
      "conf_BtoH": 0,
      "spurious": 7,
      "ignored": 13,
      "n_gt_b": 71,
      "n_gt_h": 69
     },
     "ci": {
      "bounce_f1": [
       0.7142857142857142,
       0.9590643274853802
      ],
      "hit_f1": [
       0.8478260869565216,
       0.9878048780487805
      ],
      "n_clips": 4,
      "n_iters": 10000,
      "seed": 20260901,
      "narrow_valid": true
     }
    }
   },
   "camera_groups": {
    "broadcast": {
     "bounce": {
      "P": 0.9361702127659575,
      "R": 0.9777777777777777,
      "F1": 0.9565217391304347
     },
     "hit": {
      "P": 0.9772727272727273,
      "R": 0.9772727272727273,
      "F1": 0.9772727272727273
     },
     "spurious": 4,
     "confusions": 0,
     "clips": [
      "tennis_demo3",
      "clay_pro_40s",
      "grass_pro_40s"
     ]
    },
    "phone": {
     "bounce": {
      "P": 0.95,
      "R": 0.4418604651162791,
      "F1": 0.6031746031746031
     },
     "hit": {
      "P": 0.8666666666666667,
      "R": 0.3611111111111111,
      "F1": 0.5098039215686274
     },
     "spurious": 3,
     "confusions": 0,
     "clips": [
      "felix",
      "hard_pro_40s",
      "grass_am_40s"
     ]
    },
    "fixed": {
     "bounce": {
      "P": 0.9642857142857143,
      "R": 0.675,
      "F1": 0.7941176470588236
     },
     "hit": {
      "P": 0.9722222222222222,
      "R": 0.875,
      "F1": 0.9210526315789473
     },
     "spurious": 2,
     "confusions": 0,
     "clips": [
      "clay_am_40s",
      "clay_am2_40s"
     ]
    }
   }
  }
 }
}

==> anc/data/tdeed_small_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 9,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 8,
    "h_fp": 1,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 9,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 8,
    "fp": 1,
    "fn": 0,
    "P": 0.8888888888888888,
    "R": 1.0,
    "F1": 0.9411764705882353
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     588,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 17,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 20,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 17,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 20,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    53,
    161,
    246,
    329,
    424,
    547,
    601,
    721,
    884,
    978,
    1142,
    1253,
    1346,
    1441,
    1519,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    371,
    448,
    509,
    614,
    752,
    819,
    905,
    940,
    1167,
    1295,
    1389,
    1463,
    1540,
    1609,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 1,
    "b_fn": 6,
    "h_tp": 10,
    "h_fp": 1,
    "h_fn": 5,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 2,
    "ignored": 3,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 10,
    "fp": 1,
    "fn": 6,
    "P": 0.9090909090909091,
    "R": 0.625,
    "F1": 0.7407407407407406
   },
   "hit": {
    "tp": 10,
    "fp": 1,
    "fn": 5,
    "P": 0.9090909090909091,
    "R": 0.6666666666666666,
    "F1": 0.7692307692307692
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     1350,
     "BOUNCE"
    ],
    [
     1584,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     1138,
     "HIT"
    ],
    [
     2172,
     "HIT"
    ],
    [
     2556,
     "HIT"
    ]
   ],
   "FN_b": [
    303,
    752,
    871,
    1335,
    1692,
    1903
   ],
   "FN_h": [
    189,
    278,
    358,
    1596,
    2241
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 15,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 15,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    62,
    217,
    379,
    535,
    670,
    819,
    1092,
    1243,
    1386,
    1626,
    1795,
    1938,
    2091,
    2256,
    2426
   ],
   "FN_h": [
    73,
    226,
    397,
    850,
    1262,
    1817,
    2273,
    2446
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 19,
   "fp": 1,
   "fn": 38,
   "P": 0.95,
   "R": 0.3333333333333333,
   "F1": 0.4935064935064935
  },
  "hit": {
   "tp": 18,
   "fp": 2,
   "fn": 33,
   "P": 0.9,
   "R": 0.35294117647058826,
   "F1": 0.5070422535211269
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 3,
  "ignored": 4,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.0,
   0.8444444444444444
  ],
  "hit_f1": [
   0.0,
   0.8372093023255814
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/tdeed_small_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 25,
    "b_fp": 0,
    "b_fn": 0,
    "h_tp": 23,
    "h_fp": 1,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 1,
    "ignored": 2,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 25,
    "fp": 0,
    "fn": 0,
    "P": 1.0,
    "R": 1.0,
    "F1": 1.0
   },
   "hit": {
    "tp": 23,
    "fp": 1,
    "fn": 0,
    "P": 0.9583333333333334,
    "R": 1.0,
    "F1": 0.9787234042553191
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     708,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     14,
     "HIT"
    ],
    [
     873,
     "HIT"
    ]
   ],
   "FN_b": [],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94,
   "tol": 9,
   "counts": {
    "b_tp": 9,
    "b_fp": 1,
    "b_fn": 15,
    "h_tp": 19,
    "h_fp": 1,
    "h_fn": 6,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 2,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 9,
    "fp": 1,
    "fn": 15,
    "P": 0.9,
    "R": 0.375,
    "F1": 0.5294117647058825
   },
   "hit": {
    "tp": 19,
    "fp": 1,
    "fn": 6,
    "P": 0.95,
    "R": 0.76,
    "F1": 0.8444444444444444
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     580,
     "HIT"
    ],
    [
     2630,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    197,
    278,
    459,
    660,
    912,
    1123,
    1211,
    1312,
    1498,
    1681,
    1751,
    1882,
    2103,
    2294,
    2466
   ],
   "FN_h": [
    229,
    306,
    696,
    1792,
    1930,
    2130
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 1,
    "b_fn": 1,
    "h_tp": 13,
    "h_fp": 2,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 3,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 10,
    "fp": 1,
    "fn": 1,
    "P": 0.9090909090909091,
    "R": 0.9090909090909091,
    "F1": 0.9090909090909091
   },
   "hit": {
    "tp": 13,
    "fp": 2,
    "fn": 0,
    "P": 0.8666666666666667,
    "R": 1.0,
    "F1": 0.9285714285714286
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     566,
     "HIT"
    ],
    [
     816,
     "BOUNCE"
    ],
    [
     1166,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     28,
     "HIT"
    ]
   ],
   "FN_b": [
    728
   ],
   "FN_h": [],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 0,
    "b_fn": 11,
    "h_tp": 0,
    "h_fp": 0,
    "h_fn": 8,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 0,
    "ignored": 0,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 0,
    "fp": 0,
    "fn": 11,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 0,
    "fp": 0,
    "fn": 8,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [],
   "ignored_preds": [],
   "FN_b": [
    309,
    563,
    719,
    1101,
    1294,
    1560,
    1720,
    1954,
    2134,
    2274,
    2438
   ],
   "FN_h": [
    589,
    918,
    1306,
    1574,
    1739,
    1973,
    2291,
    2474
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 44,
   "fp": 2,
   "fn": 27,
   "P": 0.9565217391304348,
   "R": 0.6197183098591549,
   "F1": 0.7521367521367522
  },
  "hit": {
   "tp": 55,
   "fp": 4,
   "fn": 14,
   "P": 0.9322033898305084,
   "R": 0.7971014492753623,
   "F1": 0.859375
  },
  "conf_HtoB": 0,
  "conf_BtoH": 0,
  "spurious": 6,
  "ignored": 3,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.36363636363636365,
   0.9722222222222222
  ],
  "hit_f1": [
   0.5507246376811594,
   0.9600000000000001
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/timing_offsets.json <==
{
 "rallyarb": {
  "B": {
   "n": 37,
   "median_s": 0.0,
   "mean_abs_s": 0.03324954954954955
  },
  "H": {
   "n": 39,
   "median_s": -0.016683333333333335,
   "mean_abs_s": 0.10532692307692308
  }
 },
 "e2e_spot_rny008": {
  "B": {
   "n": 45,
   "median_s": 0.0,
   "mean_abs_s": 0.008668518518518518
  },
  "H": {
   "n": 57,
   "median_s": 0.0,
   "mean_abs_s": 0.01907046783625731
  }
 },
 "vlm_gemini-3.8-flash": {
  "B": {
   "n": 42,
   "median_s": 0.04,
   "mean_abs_s": 0.144734126984127
  },
  "H": {
   "n": 52,
   "median_s": 0.025,
   "mean_abs_s": 0.09300032051282052
  }
 },
 "e2e_spot_rny002_loco": {
  "B": {
   "n": 55,
   "median_s": 0.0,
   "mean_abs_s": 0.015035454545454546
  },
  "H": {
   "n": 65,
   "median_s": 0.0,
   "mean_abs_s": 0.032782051282051285
  }
 },
 "tdeed_small": {
  "B": {
   "n": 44,
   "median_s": 0.0,
   "mean_abs_s": 0.012732954545454546
  },
  "H": {
   "n": 55,
   "median_s": 0.0,
   "mean_abs_s": 0.028554848484848485
  }
 },
 "vlm_qwen3-vl-235b": {
  "B": {
   "n": 31,
   "median_s": 0.03336666666666667,
   "mean_abs_s": 0.1297231182795699
  },
  "H": {
   "n": 41,
   "median_s": 0.0,
   "mean_abs_s": 0.11555650406504066
  }
 }
}

==> anc/data/tolerance_sweep.json <==
{
 "tolerance_s": [
  0.0,
  0.02,
  0.04,
  0.08,
  0.15,
  0.3,
  0.5
 ],
 "rows": {
  "rallyarb": {
   "test": [
    {
     "bounce_F1": 0.27118644067796616,
     "hit_F1": 0.14285714285714288,
     "spurious": 78
    },
    {
     "bounce_F1": 0.4067796610169492,
     "hit_F1": 0.1935483870967742,
     "spurious": 62
    },
    {
     "bounce_F1": 0.5423728813559323,
     "hit_F1": 0.3225806451612903,
     "spurious": 45
    },
    {
     "bounce_F1": 0.5689655172413793,
     "hit_F1": 0.3902439024390244,
     "spurious": 35
    },
    {
     "bounce_F1": 0.6206896551724138,
     "hit_F1": 0.45901639344262296,
     "spurious": 26
    },
    {
     "bounce_F1": 0.6206896551724138,
     "hit_F1": 0.5950413223140496,
     "spurious": 15
    },
    {
     "bounce_F1": 0.6379310344827586,
     "hit_F1": 0.65,
     "spurious": 10
    }
   ],
   "all": [
    {
     "bounce_F1": 0.28085106382978725,
     "hit_F1": 0.14847161572052403,
     "spurious": 165
    },
    {
     "bounce_F1": 0.5152838427947598,
     "hit_F1": 0.20353982300884957,
     "spurious": 118
    },
    {
     "bounce_F1": 0.6784140969162996,
     "hit_F1": 0.34821428571428575,
     "spurious": 78
    },
    {
     "bounce_F1": 0.6933333333333334,
     "hit_F1": 0.42152466367713004,
     "spurious": 64
    },
    {
     "bounce_F1": 0.7321428571428571,
     "hit_F1": 0.5429864253393665,
     "spurious": 42
    },
    {
     "bounce_F1": 0.7354260089686099,
     "hit_F1": 0.639269406392694,
     "spurious": 26
    },
    {
     "bounce_F1": 0.7443946188340806,
     "hit_F1": 0.6788990825688074,
     "spurious": 20
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.27499999999999997,
      "hit_F1": 0.12658227848101264,
      "spurious": 53
     },
     {
      "bounce_F1": 0.47500000000000003,
      "hit_F1": 0.15189873417721517,
      "spurious": 44
     },
     {
      "bounce_F1": 0.65,
      "hit_F1": 0.4303797468354431,
      "spurious": 25
     },
     {
      "bounce_F1": 0.6835443037974683,
      "hit_F1": 0.48717948717948717,
      "spurious": 19
     },
     {
      "bounce_F1": 0.7088607594936709,
      "hit_F1": 0.5897435897435898,
      "spurious": 14
     },
     {
      "bounce_F1": 0.7088607594936709,
      "hit_F1": 0.717948717948718,
      "spurious": 7
     },
     {
      "bounce_F1": 0.7341772151898734,
      "hit_F1": 0.7792207792207791,
      "spurious": 3
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.21917808219178084,
      "hit_F1": 0.1518987341772152,
      "spurious": 58
     },
     {
      "bounce_F1": 0.4347826086956522,
      "hit_F1": 0.22784810126582278,
      "spurious": 38
     },
     {
      "bounce_F1": 0.6086956521739131,
      "hit_F1": 0.2531645569620253,
      "spurious": 30
     },
     {
      "bounce_F1": 0.6086956521739131,
      "hit_F1": 0.3544303797468355,
      "spurious": 26
     },
     {
      "bounce_F1": 0.6470588235294117,
      "hit_F1": 0.45569620253164556,
      "spurious": 19
     },
     {
      "bounce_F1": 0.6470588235294117,
      "hit_F1": 0.5641025641025641,
      "spurious": 14
     },
     {
      "bounce_F1": 0.6470588235294117,
      "hit_F1": 0.5897435897435896,
      "spurious": 13
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.34146341463414637,
      "hit_F1": 0.16901408450704225,
      "spurious": 54
     },
     {
      "bounce_F1": 0.6250000000000001,
      "hit_F1": 0.23529411764705882,
      "spurious": 36
     },
     {
      "bounce_F1": 0.7692307692307693,
      "hit_F1": 0.3636363636363636,
      "spurious": 23
     },
     {
      "bounce_F1": 0.7792207792207793,
      "hit_F1": 0.42424242424242425,
      "spurious": 19
     },
     {
      "bounce_F1": 0.8311688311688312,
      "hit_F1": 0.5937499999999999,
      "spurious": 9
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.634920634920635,
      "spurious": 5
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.6666666666666666,
      "spurious": 4
     }
    ]
   }
  },
  "camera_rule": {
   "test": [
    {
     "bounce_F1": 0.5322580645161291,
     "hit_F1": 0.43478260869565216,
     "spurious": 59
    },
    {
     "bounce_F1": 0.7096774193548387,
     "hit_F1": 0.6370370370370371,
     "spurious": 32
    },
    {
     "bounce_F1": 0.8225806451612904,
     "hit_F1": 0.8148148148148148,
     "spurious": 13
    },
    {
     "bounce_F1": 0.8292682926829269,
     "hit_F1": 0.8740740740740741,
     "spurious": 7
    },
    {
     "bounce_F1": 0.8455284552845529,
     "hit_F1": 0.8955223880597014,
     "spurious": 4
    },
    {
     "bounce_F1": 0.8455284552845529,
     "hit_F1": 0.9172932330827068,
     "spurious": 2
    },
    {
     "bounce_F1": 0.8455284552845529,
     "hit_F1": 0.9172932330827068,
     "spurious": 2
    }
   ],
   "all": [
    {
     "bounce_F1": 0.4675324675324675,
     "hit_F1": 0.33766233766233766,
     "spurious": 121
    },
    {
     "bounce_F1": 0.7161572052401747,
     "hit_F1": 0.5422222222222222,
     "spurious": 63
    },
    {
     "bounce_F1": 0.828193832599119,
     "hit_F1": 0.6846846846846847,
     "spurious": 31
    },
    {
     "bounce_F1": 0.831858407079646,
     "hit_F1": 0.7477477477477478,
     "spurious": 22
    },
    {
     "bounce_F1": 0.8495575221238937,
     "hit_F1": 0.8272727272727273,
     "spurious": 9
    },
    {
     "bounce_F1": 0.8533333333333334,
     "hit_F1": 0.8401826484018264,
     "spurious": 5
    },
    {
     "bounce_F1": 0.8533333333333334,
     "hit_F1": 0.8493150684931509,
     "spurious": 4
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.6966292134831461,
      "hit_F1": 0.4719101123595506,
      "spurious": 37
     },
     {
      "bounce_F1": 0.853932584269663,
      "hit_F1": 0.7954545454545455,
      "spurious": 15
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 0.9318181818181818,
      "spurious": 3
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 0.9772727272727273,
      "spurious": 1
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.3,
      "hit_F1": 0.3380281690140845,
      "spurious": 30
     },
     {
      "bounce_F1": 0.6333333333333334,
      "hit_F1": 0.5217391304347826,
      "spurious": 12
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.676470588235294,
      "spurious": 5
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.7647058823529412,
      "spurious": 2
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.34146341463414637,
      "hit_F1": 0.16901408450704225,
      "spurious": 54
     },
     {
      "bounce_F1": 0.6250000000000001,
      "hit_F1": 0.23529411764705882,
      "spurious": 36
     },
     {
      "bounce_F1": 0.7692307692307693,
      "hit_F1": 0.3636363636363636,
      "spurious": 23
     },
     {
      "bounce_F1": 0.7792207792207793,
      "hit_F1": 0.42424242424242425,
      "spurious": 19
     },
     {
      "bounce_F1": 0.8311688311688312,
      "hit_F1": 0.5937499999999999,
      "spurious": 9
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.634920634920635,
      "spurious": 5
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.6666666666666666,
      "spurious": 4
     }
    ]
   }
  },
  "e2e_spot_rny002_loco": {
   "test": [
    {
     "bounce_F1": 0.4393939393939394,
     "hit_F1": 0.3687943262411348,
     "spurious": 78
    },
    {
     "bounce_F1": 0.6212121212121212,
     "hit_F1": 0.5652173913043478,
     "spurious": 50
    },
    {
     "bounce_F1": 0.803030303030303,
     "hit_F1": 0.7536231884057971,
     "spurious": 25
    },
    {
     "bounce_F1": 0.8396946564885496,
     "hit_F1": 0.8823529411764706,
     "spurious": 12
    },
    {
     "bounce_F1": 0.846153846153846,
     "hit_F1": 0.9411764705882353,
     "spurious": 7
    },
    {
     "bounce_F1": 0.846153846153846,
     "hit_F1": 0.9411764705882353,
     "spurious": 7
    },
    {
     "bounce_F1": 0.846153846153846,
     "hit_F1": 0.9558823529411764,
     "spurious": 6
    }
   ],
   "all": [
    {
     "bounce_F1": 0.3876651982378854,
     "hit_F1": 0.3090128755364807,
     "spurious": 132
    },
    {
     "bounce_F1": 0.6371681415929205,
     "hit_F1": 0.5357142857142857,
     "spurious": 70
    },
    {
     "bounce_F1": 0.7555555555555555,
     "hit_F1": 0.6757990867579909,
     "spurious": 37
    },
    {
     "bounce_F1": 0.7857142857142857,
     "hit_F1": 0.8,
     "spurious": 17
    },
    {
     "bounce_F1": 0.8071748878923767,
     "hit_F1": 0.8465116279069769,
     "spurious": 9
    },
    {
     "bounce_F1": 0.8071748878923767,
     "hit_F1": 0.8465116279069769,
     "spurious": 9
    },
    {
     "bounce_F1": 0.8071748878923767,
     "hit_F1": 0.8558139534883721,
     "spurious": 8
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.5652173913043478,
      "hit_F1": 0.3595505617977528,
      "spurious": 50
     },
     {
      "bounce_F1": 0.7173913043478262,
      "hit_F1": 0.6136363636363636,
      "spurious": 31
     },
     {
      "bounce_F1": 0.9565217391304347,
      "hit_F1": 0.7954545454545455,
      "spurious": 12
     },
     {
      "bounce_F1": 0.9565217391304347,
      "hit_F1": 0.9090909090909091,
      "spurious": 7
     },
     {
      "bounce_F1": 0.9565217391304347,
      "hit_F1": 0.9772727272727273,
      "spurious": 4
     },
     {
      "bounce_F1": 0.9565217391304347,
      "hit_F1": 0.9772727272727273,
      "spurious": 4
     },
     {
      "bounce_F1": 0.9565217391304347,
      "hit_F1": 0.9772727272727273,
      "spurious": 4
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.3188405797101449,
      "hit_F1": 0.46153846153846156,
      "spurious": 38
     },
     {
      "bounce_F1": 0.676470588235294,
      "hit_F1": 0.6578947368421053,
      "spurious": 16
     },
     {
      "bounce_F1": 0.676470588235294,
      "hit_F1": 0.8157894736842106,
      "spurious": 10
     },
     {
      "bounce_F1": 0.7647058823529412,
      "hit_F1": 0.8684210526315789,
      "spurious": 5
     },
     {
      "bounce_F1": 0.7941176470588236,
      "hit_F1": 0.9210526315789473,
      "spurious": 2
     },
     {
      "bounce_F1": 0.7941176470588236,
      "hit_F1": 0.9210526315789473,
      "spurious": 2
     },
     {
      "bounce_F1": 0.7941176470588236,
      "hit_F1": 0.9473684210526316,
      "spurious": 1
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.21212121212121213,
      "hit_F1": 0.0606060606060606,
      "spurious": 44
     },
     {
      "bounce_F1": 0.48484848484848486,
      "hit_F1": 0.26666666666666666,
      "spurious": 23
     },
     {
      "bounce_F1": 0.5538461538461539,
      "hit_F1": 0.2909090909090909,
      "spurious": 15
     },
     {
      "bounce_F1": 0.5625000000000001,
      "hit_F1": 0.5098039215686274,
      "spurious": 5
     },
     {
      "bounce_F1": 0.6031746031746031,
      "hit_F1": 0.5098039215686274,
      "spurious": 3
     },
     {
      "bounce_F1": 0.6031746031746031,
      "hit_F1": 0.5098039215686274,
      "spurious": 3
     },
     {
      "bounce_F1": 0.6031746031746031,
      "hit_F1": 0.5098039215686274,
      "spurious": 3
     }
    ]
   }
  },
  "e2e_spot_rny002_loco_imagenet": {
   "test": [
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    }
   ],
   "all": [
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    },
    {
     "bounce_F1": 0.0,
     "hit_F1": 0.0,
     "spurious": 0
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     }
    ]
   }
  },
  "e2e_spot_rny008": {
   "test": [
    {
     "bounce_F1": 0.5172413793103448,
     "hit_F1": 0.40310077519379844,
     "spurious": 49
    },
    {
     "bounce_F1": 0.6724137931034483,
     "hit_F1": 0.6299212598425198,
     "spurious": 24
    },
    {
     "bounce_F1": 0.7758620689655172,
     "hit_F1": 0.8095238095238095,
     "spurious": 6
    },
    {
     "bounce_F1": 0.7758620689655172,
     "hit_F1": 0.888888888888889,
     "spurious": 1
    },
    {
     "bounce_F1": 0.7758620689655172,
     "hit_F1": 0.9047619047619047,
     "spurious": 0
    },
    {
     "bounce_F1": 0.7758620689655172,
     "hit_F1": 0.9047619047619047,
     "spurious": 0
    },
    {
     "bounce_F1": 0.7758620689655172,
     "hit_F1": 0.9047619047619047,
     "spurious": 0
    }
   ],
   "all": [
    {
     "bounce_F1": 0.42051282051282046,
     "hit_F1": 0.32835820895522394,
     "spurious": 74
    },
    {
     "bounce_F1": 0.6153846153846154,
     "hit_F1": 0.5583756345177665,
     "spurious": 29
    },
    {
     "bounce_F1": 0.6871794871794872,
     "hit_F1": 0.676923076923077,
     "spurious": 9
    },
    {
     "bounce_F1": 0.6871794871794872,
     "hit_F1": 0.7384615384615384,
     "spurious": 3
    },
    {
     "bounce_F1": 0.6871794871794872,
     "hit_F1": 0.7692307692307693,
     "spurious": 0
    },
    {
     "bounce_F1": 0.6871794871794872,
     "hit_F1": 0.7692307692307693,
     "spurious": 0
    },
    {
     "bounce_F1": 0.6871794871794872,
     "hit_F1": 0.7692307692307693,
     "spurious": 0
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.6966292134831461,
      "hit_F1": 0.4719101123595506,
      "spurious": 37
     },
     {
      "bounce_F1": 0.853932584269663,
      "hit_F1": 0.7954545454545455,
      "spurious": 15
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 0.9318181818181818,
      "spurious": 3
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 0.9772727272727273,
      "spurious": 1
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.9887640449438202,
      "hit_F1": 1.0,
      "spurious": 0
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.3,
      "hit_F1": 0.3380281690140845,
      "spurious": 30
     },
     {
      "bounce_F1": 0.6333333333333334,
      "hit_F1": 0.5217391304347826,
      "spurious": 12
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.676470588235294,
      "spurious": 5
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.7647058823529412,
      "spurious": 2
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     },
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.8235294117647058,
      "spurious": 0
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.04347826086956522,
      "hit_F1": 0.0,
      "spurious": 7
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.09999999999999999,
      "spurious": 2
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.10256410256410256,
      "spurious": 1
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.15384615384615385,
      "spurious": 0
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.15384615384615385,
      "spurious": 0
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.15384615384615385,
      "spurious": 0
     },
     {
      "bounce_F1": 0.13043478260869565,
      "hit_F1": 0.15384615384615385,
      "spurious": 0
     }
    ]
   }
  },
  "rallyarb_plus_e2e_bounces": {
   "test": [
    {
     "bounce_F1": 0.3307086614173228,
     "hit_F1": 0.14285714285714288,
     "spurious": 82
    },
    {
     "bounce_F1": 0.4566929133858268,
     "hit_F1": 0.1935483870967742,
     "spurious": 66
    },
    {
     "bounce_F1": 0.5984251968503937,
     "hit_F1": 0.3225806451612903,
     "spurious": 48
    },
    {
     "bounce_F1": 0.64,
     "hit_F1": 0.3902439024390244,
     "spurious": 37
    },
    {
     "bounce_F1": 0.704,
     "hit_F1": 0.45901639344262296,
     "spurious": 26
    },
    {
     "bounce_F1": 0.704,
     "hit_F1": 0.578512396694215,
     "spurious": 16
    },
    {
     "bounce_F1": 0.72,
     "hit_F1": 0.6333333333333334,
     "spurious": 11
    }
   ],
   "all": [
    {
     "bounce_F1": 0.3238866396761134,
     "hit_F1": 0.15044247787610618,
     "spurious": 167
    },
    {
     "bounce_F1": 0.5726141078838174,
     "hit_F1": 0.2062780269058296,
     "spurious": 120
    },
    {
     "bounce_F1": 0.7196652719665272,
     "hit_F1": 0.3529411764705882,
     "spurious": 81
    },
    {
     "bounce_F1": 0.7426160337552743,
     "hit_F1": 0.4272727272727273,
     "spurious": 66
    },
    {
     "bounce_F1": 0.7881355932203391,
     "hit_F1": 0.5504587155963303,
     "spurious": 42
    },
    {
     "bounce_F1": 0.7914893617021276,
     "hit_F1": 0.6388888888888888,
     "spurious": 27
    },
    {
     "bounce_F1": 0.8,
     "hit_F1": 0.6790697674418604,
     "spurious": 21
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.40449438202247195,
      "hit_F1": 0.12658227848101264,
      "spurious": 55
     },
     {
      "bounce_F1": 0.5617977528089888,
      "hit_F1": 0.15189873417721517,
      "spurious": 47
     },
     {
      "bounce_F1": 0.7191011235955056,
      "hit_F1": 0.4303797468354431,
      "spurious": 28
     },
     {
      "bounce_F1": 0.7727272727272727,
      "hit_F1": 0.48717948717948717,
      "spurious": 21
     },
     {
      "bounce_F1": 0.8181818181818183,
      "hit_F1": 0.5897435897435898,
      "spurious": 14
     },
     {
      "bounce_F1": 0.8181818181818183,
      "hit_F1": 0.6923076923076923,
      "spurious": 8
     },
     {
      "bounce_F1": 0.8409090909090908,
      "hit_F1": 0.7532467532467532,
      "spurious": 4
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.2105263157894737,
      "hit_F1": 0.15789473684210525,
      "spurious": 58
     },
     {
      "bounce_F1": 0.5277777777777778,
      "hit_F1": 0.2368421052631579,
      "spurious": 37
     },
     {
      "bounce_F1": 0.6666666666666665,
      "hit_F1": 0.2631578947368421,
      "spurious": 30
     },
     {
      "bounce_F1": 0.6666666666666665,
      "hit_F1": 0.36842105263157887,
      "spurious": 26
     },
     {
      "bounce_F1": 0.7042253521126761,
      "hit_F1": 0.4736842105263158,
      "spurious": 19
     },
     {
      "bounce_F1": 0.7042253521126761,
      "hit_F1": 0.5866666666666667,
      "spurious": 14
     },
     {
      "bounce_F1": 0.7042253521126761,
      "hit_F1": 0.6133333333333333,
      "spurious": 13
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.34146341463414637,
      "hit_F1": 0.16901408450704225,
      "spurious": 54
     },
     {
      "bounce_F1": 0.6250000000000001,
      "hit_F1": 0.23529411764705882,
      "spurious": 36
     },
     {
      "bounce_F1": 0.7692307692307693,
      "hit_F1": 0.3636363636363636,
      "spurious": 23
     },
     {
      "bounce_F1": 0.7792207792207793,
      "hit_F1": 0.42424242424242425,
      "spurious": 19
     },
     {
      "bounce_F1": 0.8311688311688312,
      "hit_F1": 0.5937499999999999,
      "spurious": 9
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.634920634920635,
      "spurious": 5
     },
     {
      "bounce_F1": 0.8421052631578948,
      "hit_F1": 0.6666666666666666,
      "spurious": 4
     }
    ]
   }
  },
  "tdeed_small": {
   "test": [
    {
     "bounce_F1": 0.4444444444444444,
     "hit_F1": 0.27906976744186046,
     "spurious": 62
    },
    {
     "bounce_F1": 0.547008547008547,
     "hit_F1": 0.45312499999999994,
     "spurious": 44
    },
    {
     "bounce_F1": 0.717948717948718,
     "hit_F1": 0.6562500000000001,
     "spurious": 21
    },
    {
     "bounce_F1": 0.7521367521367522,
     "hit_F1": 0.8437499999999999,
     "spurious": 7
    },
    {
     "bounce_F1": 0.7521367521367522,
     "hit_F1": 0.859375,
     "spurious": 6
    },
    {
     "bounce_F1": 0.7521367521367522,
     "hit_F1": 0.859375,
     "spurious": 6
    },
    {
     "bounce_F1": 0.7521367521367522,
     "hit_F1": 0.8661417322834646,
     "spurious": 5
    }
   ],
   "all": [
    {
     "bounce_F1": 0.3402061855670103,
     "hit_F1": 0.21674876847290642,
     "spurious": 94
    },
    {
     "bounce_F1": 0.4742268041237113,
     "hit_F1": 0.39,
     "spurious": 61
    },
    {
     "bounce_F1": 0.6082474226804123,
     "hit_F1": 0.5527638190954773,
     "spurious": 31
    },
    {
     "bounce_F1": 0.6494845360824743,
     "hit_F1": 0.6934673366834171,
     "spurious": 13
    },
    {
     "bounce_F1": 0.6494845360824743,
     "hit_F1": 0.7336683417085426,
     "spurious": 9
    },
    {
     "bounce_F1": 0.6597938144329897,
     "hit_F1": 0.743718592964824,
     "spurious": 7
    },
    {
     "bounce_F1": 0.6597938144329897,
     "hit_F1": 0.7474747474747475,
     "spurious": 6
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.6666666666666666,
      "hit_F1": 0.2795698924731183,
      "spurious": 51
     },
     {
      "bounce_F1": 0.8000000000000002,
      "hit_F1": 0.5652173913043478,
      "spurious": 31
     },
     {
      "bounce_F1": 0.9555555555555556,
      "hit_F1": 0.7826086956521738,
      "spurious": 14
     },
     {
      "bounce_F1": 0.9777777777777777,
      "hit_F1": 0.9347826086956522,
      "spurious": 6
     },
     {
      "bounce_F1": 0.9777777777777777,
      "hit_F1": 0.9565217391304348,
      "spurious": 5
     },
     {
      "bounce_F1": 0.9777777777777777,
      "hit_F1": 0.9565217391304348,
      "spurious": 5
     },
     {
      "bounce_F1": 0.9777777777777777,
      "hit_F1": 0.967032967032967,
      "spurious": 4
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.0983606557377049,
      "hit_F1": 0.24324324324324323,
      "spurious": 43
     },
     {
      "bounce_F1": 0.32786885245901637,
      "hit_F1": 0.36111111111111116,
      "spurious": 30
     },
     {
      "bounce_F1": 0.5245901639344264,
      "hit_F1": 0.5352112676056339,
      "spurious": 17
     },
     {
      "bounce_F1": 0.6229508196721311,
      "hit_F1": 0.7323943661971831,
      "spurious": 7
     },
     {
      "bounce_F1": 0.6229508196721311,
      "hit_F1": 0.8169014084507041,
      "spurious": 4
     },
     {
      "bounce_F1": 0.6557377049180327,
      "hit_F1": 0.8450704225352113,
      "spurious": 2
     },
     {
      "bounce_F1": 0.6557377049180327,
      "hit_F1": 0.8450704225352113,
      "spurious": 2
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     },
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.0,
      "spurious": 0
     }
    ]
   }
  },
  "vlm_gemini-3.8-flash": {
   "test": [
    {
     "bounce_F1": 0.059701492537313425,
     "hit_F1": 0.05228758169934641,
     "spurious": 138
    },
    {
     "bounce_F1": 0.07518796992481204,
     "hit_F1": 0.22516556291390727,
     "spurious": 121
    },
    {
     "bounce_F1": 0.1954887218045113,
     "hit_F1": 0.37583892617449666,
     "spurious": 98
    },
    {
     "bounce_F1": 0.3458646616541354,
     "hit_F1": 0.4931506849315068,
     "spurious": 76
    },
    {
     "bounce_F1": 0.40601503759398494,
     "hit_F1": 0.593103448275862,
     "spurious": 59
    },
    {
     "bounce_F1": 0.534351145038168,
     "hit_F1": 0.6901408450704226,
     "spurious": 39
    },
    {
     "bounce_F1": 0.6412213740458015,
     "hit_F1": 0.7375886524822696,
     "spurious": 27
    }
   ],
   "all": [
    {
     "bounce_F1": 0.04132231404958678,
     "hit_F1": 0.07407407407407407,
     "spurious": 246
    },
    {
     "bounce_F1": 0.09999999999999999,
     "hit_F1": 0.21886792452830192,
     "spurious": 212
    },
    {
     "bounce_F1": 0.19999999999999998,
     "hit_F1": 0.33460076045627374,
     "spurious": 181
    },
    {
     "bounce_F1": 0.3628691983122363,
     "hit_F1": 0.4765625,
     "spurious": 132
    },
    {
     "bounce_F1": 0.4556962025316456,
     "hit_F1": 0.5634920634920635,
     "spurious": 99
    },
    {
     "bounce_F1": 0.564102564102564,
     "hit_F1": 0.636734693877551,
     "spurious": 69
    },
    {
     "bounce_F1": 0.6324786324786325,
     "hit_F1": 0.7136929460580912,
     "spurious": 47
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.07317073170731708,
      "hit_F1": 0.10526315789473685,
      "spurious": 79
     },
     {
      "bounce_F1": 0.07317073170731708,
      "hit_F1": 0.23157894736842105,
      "spurious": 73
     },
     {
      "bounce_F1": 0.1951219512195122,
      "hit_F1": 0.4255319148936171,
      "spurious": 57
     },
     {
      "bounce_F1": 0.36585365853658536,
      "hit_F1": 0.6021505376344085,
      "spurious": 41
     },
     {
      "bounce_F1": 0.41463414634146345,
      "hit_F1": 0.6666666666666666,
      "spurious": 34
     },
     {
      "bounce_F1": 0.5925925925925926,
      "hit_F1": 0.717391304347826,
      "spurious": 22
     },
     {
      "bounce_F1": 0.6419753086419753,
      "hit_F1": 0.7391304347826088,
      "spurious": 19
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.05333333333333333,
      "hit_F1": 0.04878048780487805,
      "spurious": 72
     },
     {
      "bounce_F1": 0.10666666666666666,
      "hit_F1": 0.2531645569620253,
      "spurious": 59
     },
     {
      "bounce_F1": 0.18666666666666665,
      "hit_F1": 0.32911392405063294,
      "spurious": 52
     },
     {
      "bounce_F1": 0.32,
      "hit_F1": 0.4050632911392405,
      "spurious": 43
     },
     {
      "bounce_F1": 0.42666666666666664,
      "hit_F1": 0.5316455696202531,
      "spurious": 31
     },
     {
      "bounce_F1": 0.48,
      "hit_F1": 0.6666666666666667,
      "spurious": 23
     },
     {
      "bounce_F1": 0.6133333333333333,
      "hit_F1": 0.7435897435897436,
      "spurious": 14
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.06451612903225808,
      "spurious": 95
     },
     {
      "bounce_F1": 0.12048192771084337,
      "hit_F1": 0.17582417582417584,
      "spurious": 80
     },
     {
      "bounce_F1": 0.21686746987951808,
      "hit_F1": 0.24444444444444444,
      "spurious": 72
     },
     {
      "bounce_F1": 0.4,
      "hit_F1": 0.4047619047619048,
      "spurious": 48
     },
     {
      "bounce_F1": 0.525,
      "hit_F1": 0.47500000000000003,
      "spurious": 34
     },
     {
      "bounce_F1": 0.6153846153846154,
      "hit_F1": 0.5066666666666667,
      "spurious": 24
     },
     {
      "bounce_F1": 0.6410256410256411,
      "hit_F1": 0.647887323943662,
      "spurious": 14
     }
    ]
   }
  },
  "vlm_qwen3-vl-235b": {
   "test": [
    {
     "bounce_F1": 0.036036036036036036,
     "hit_F1": 0.01520912547528517,
     "spurious": 334
    },
    {
     "bounce_F1": 0.06306306306306307,
     "hit_F1": 0.03816793893129771,
     "spurious": 323
    },
    {
     "bounce_F1": 0.14414414414414414,
     "hit_F1": 0.0996168582375479,
     "spurious": 295
    },
    {
     "bounce_F1": 0.17117117117117117,
     "hit_F1": 0.138996138996139,
     "spurious": 279
    },
    {
     "bounce_F1": 0.1900452488687783,
     "hit_F1": 0.25680933852140075,
     "spurious": 256
    },
    {
     "bounce_F1": 0.2477064220183486,
     "hit_F1": 0.30588235294117644,
     "spurious": 235
    },
    {
     "bounce_F1": 0.28440366972477066,
     "hit_F1": 0.32156862745098036,
     "spurious": 227
    }
   ],
   "all": [
    {
     "bounce_F1": 0.019047619047619046,
     "hit_F1": 0.014457831325301205,
     "spurious": 572
    },
    {
     "bounce_F1": 0.0477326968973747,
     "hit_F1": 0.0488997555012225,
     "spurious": 547
    },
    {
     "bounce_F1": 0.10071942446043165,
     "hit_F1": 0.09900990099009901,
     "spurious": 508
    },
    {
     "bounce_F1": 0.1349397590361446,
     "hit_F1": 0.14536340852130325,
     "spurious": 476
    },
    {
     "bounce_F1": 0.1642512077294686,
     "hit_F1": 0.2430379746835443,
     "spurious": 441
    },
    {
     "bounce_F1": 0.2048780487804878,
     "hit_F1": 0.29381443298969073,
     "spurious": 405
    },
    {
     "bounce_F1": 0.23645320197044334,
     "hit_F1": 0.3041237113402062,
     "spurious": 388
    }
   ],
   "camera": {
    "broadcast": [
     {
      "bounce_F1": 0.03296703296703297,
      "hit_F1": 0.01970443349753695,
      "spurious": 284
     },
     {
      "bounce_F1": 0.06593406593406594,
      "hit_F1": 0.059113300492610835,
      "spurious": 273
     },
     {
      "bounce_F1": 0.14285714285714285,
      "hit_F1": 0.12871287128712872,
      "spurious": 249
     },
     {
      "bounce_F1": 0.18681318681318682,
      "hit_F1": 0.13861386138613863,
      "spurious": 241
     },
     {
      "bounce_F1": 0.22099447513812157,
      "hit_F1": 0.2277227722772277,
      "spurious": 227
     },
     {
      "bounce_F1": 0.25555555555555554,
      "hit_F1": 0.2673267326732673,
      "spurious": 215
     },
     {
      "bounce_F1": 0.28888888888888886,
      "hit_F1": 0.27722772277227725,
      "spurious": 209
     }
    ],
    "fixed": [
     {
      "bounce_F1": 0.016666666666666666,
      "hit_F1": 0.0,
      "spurious": 141
     },
     {
      "bounce_F1": 0.03333333333333333,
      "hit_F1": 0.02,
      "spurious": 136
     },
     {
      "bounce_F1": 0.06666666666666667,
      "hit_F1": 0.061224489795918366,
      "spurious": 129
     },
     {
      "bounce_F1": 0.08333333333333333,
      "hit_F1": 0.16326530612244897,
      "spurious": 121
     },
     {
      "bounce_F1": 0.1,
      "hit_F1": 0.2857142857142857,
      "spurious": 112
     },
     {
      "bounce_F1": 0.13333333333333333,
      "hit_F1": 0.32653061224489793,
      "spurious": 108
     },
     {
      "bounce_F1": 0.16806722689075632,
      "hit_F1": 0.3469387755102041,
      "spurious": 103
     }
    ],
    "phone": [
     {
      "bounce_F1": 0.0,
      "hit_F1": 0.01834862385321101,
      "spurious": 147
     },
     {
      "bounce_F1": 0.03418803418803419,
      "hit_F1": 0.05660377358490566,
      "spurious": 138
     },
     {
      "bounce_F1": 0.06956521739130433,
      "hit_F1": 0.07692307692307691,
      "spurious": 130
     },
     {
      "bounce_F1": 0.10619469026548672,
      "hit_F1": 0.14141414141414138,
      "spurious": 114
     },
     {
      "bounce_F1": 0.1415929203539823,
      "hit_F1": 0.23157894736842105,
      "spurious": 102
     },
     {
      "bounce_F1": 0.19999999999999998,
      "hit_F1": 0.3181818181818182,
      "spurious": 82
     },
     {
      "bounce_F1": 0.22429906542056074,
      "hit_F1": 0.3181818181818182,
      "spurious": 76
     }
    ]
   }
  }
 },
 "annotator2": {
  "clips": [
   "clay_am_40s",
   "clay_pro_40s",
   "grass_am_40s"
  ],
  "scores": [
   {
    "bounce_F1": 0.7766990291262137,
    "hit_F1": 0.8043478260869565,
    "spurious": 20
   },
   {
    "bounce_F1": 0.854368932038835,
    "hit_F1": 0.8478260869565218,
    "spurious": 14
   },
   {
    "bounce_F1": 0.9902912621359222,
    "hit_F1": 0.9565217391304348,
    "spurious": 2
   },
   {
    "bounce_F1": 0.9902912621359222,
    "hit_F1": 0.9565217391304348,
    "spurious": 2
   },
   {
    "bounce_F1": 0.9902912621359222,
    "hit_F1": 0.9565217391304348,
    "spurious": 2
   },
   {
    "bounce_F1": 0.9902912621359222,
    "hit_F1": 1.0,
    "spurious": 0
   },
   {
    "bounce_F1": 0.9902912621359222,
    "hit_F1": 1.0,
    "spurious": 0
   }
  ]
 }
}

==> anc/data/vlm_gemini-3.8-flash_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 3,
    "b_fp": 2,
    "b_fn": 6,
    "h_tp": 5,
    "h_fp": 4,
    "h_fn": 3,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 6,
    "ignored": 1,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 3,
    "fp": 2,
    "fn": 6,
    "P": 0.6,
    "R": 0.3333333333333333,
    "F1": 0.42857142857142855
   },
   "hit": {
    "tp": 5,
    "fp": 4,
    "fn": 3,
    "P": 0.5555555555555556,
    "R": 0.625,
    "F1": 0.5882352941176471
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     176,
     "BOUNCE"
    ],
    [
     188,
     "HIT"
    ],
    [
     316,
     "BOUNCE"
    ],
    [
     328,
     "HIT"
    ],
    [
     535,
     "HIT"
    ],
    [
     587,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     44,
     "HIT"
    ]
   ],
   "FN_b": [
    62,
    120,
    255,
    369,
    456,
    511
   ],
   "FN_h": [
    81,
    141,
    525
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 6,
    "b_fp": 6,
    "b_fn": 11,
    "h_tp": 5,
    "h_fp": 9,
    "h_fn": 15,
    "conf_HtoB": 5,
    "conf_BtoH": 0,
    "spurious": 10,
    "ignored": 1,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 6,
    "fp": 6,
    "fn": 11,
    "P": 0.5,
    "R": 0.35294117647058826,
    "F1": 0.41379310344827586
   },
   "hit": {
    "tp": 5,
    "fp": 9,
    "fn": 15,
    "P": 0.35714285714285715,
    "R": 0.25,
    "F1": 0.2941176470588235
   },
   "conf_HtoB": 5,
   "conf_BtoH": 0,
   "spurious": [
    [
     130,
     "HIT"
    ],
    [
     170,
     "HIT"
    ],
    [
     521,
     "HIT"
    ],
    [
     840,
     "HIT"
    ],
    [
     1155,
     "BOUNCE"
    ],
    [
     1270,
     "HIT"
    ],
    [
     1365,
     "HIT"
    ],
    [
     1545,
     "HIT"
    ],
    [
     1555,
     "HIT"
    ],
    [
     1615,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     695,
     "HIT"
    ]
   ],
   "FN_b": [
    53,
    246,
    329,
    424,
    547,
    601,
    721,
    978,
    1142,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    371,
    614,
    1295,
    1389,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 8,
    "b_fp": 6,
    "b_fn": 8,
    "h_tp": 10,
    "h_fp": 5,
    "h_fn": 5,
    "conf_HtoB": 1,
    "conf_BtoH": 2,
    "spurious": 8,
    "ignored": 3,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 8,
    "fp": 6,
    "fn": 8,
    "P": 0.5714285714285714,
    "R": 0.5,
    "F1": 0.5333333333333333
   },
   "hit": {
    "tp": 10,
    "fp": 5,
    "fn": 5,
    "P": 0.6666666666666666,
    "R": 0.6666666666666666,
    "F1": 0.6666666666666666
   },
   "conf_HtoB": 1,
   "conf_BtoH": 2,
   "spurious": [
    [
     10,
     "BOUNCE"
    ],
    [
     583,
     "BOUNCE"
    ],
    [
     810,
     "HIT"
    ],
    [
     1160,
     "BOUNCE"
    ],
    [
     1373,
     "HIT"
    ],
    [
     1563,
     "BOUNCE"
    ],
    [
     1576,
     "HIT"
    ],
    [
     2305,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     1140,
     "HIT"
    ],
    [
     2174,
     "HIT"
    ],
    [
     2555,
     "HIT"
    ]
   ],
   "FN_b": [
    752,
    871,
    1171,
    1692,
    1903,
    2284
   ],
   "FN_h": [
    189,
    358,
    831,
    1521
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 10,
    "b_fp": 6,
    "b_fn": 5,
    "h_tp": 8,
    "h_fp": 10,
    "h_fn": 0,
    "conf_HtoB": 0,
    "conf_BtoH": 0,
    "spurious": 16,
    "ignored": 12,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 10,
    "fp": 6,
    "fn": 5,
    "P": 0.625,
    "R": 0.6666666666666666,
    "F1": 0.6451612903225806
   },
   "hit": {
    "tp": 8,
    "fp": 10,
    "fn": 0,
    "P": 0.4444444444444444,
    "R": 1.0,
    "F1": 0.6153846153846153
   },
   "conf_HtoB": 0,
   "conf_BtoH": 0,
   "spurious": [
    [
     35,
     "HIT"
    ],
    [
     45,
     "BOUNCE"
    ],
    [
     105,
     "BOUNCE"
    ],
    [
     210,
     "BOUNCE"
    ],
    [
     319,
     "HIT"
    ],
    [
     389,
     "BOUNCE"
    ],
    [
     505,
     "HIT"
    ],
    [
     807,
     "BOUNCE"
    ],
    [
     875,
     "HIT"
    ],
    [
     1225,
     "HIT"
    ],
    [
     1570,
     "HIT"
    ],
    [
     1735,
     "HIT"
    ],
    [
     1870,
     "HIT"
    ],
    [
     1945,
     "HIT"
    ],
    [
     2430,
     "BOUNCE"
    ],
    [
     2434,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     150,
     "HIT"
    ],
    [
     1060,
     "HIT"
    ],
    [
     465,
     "BOUNCE"
    ],
    [
     622,
     "HIT"
    ],
    [
     1300,
     "BOUNCE"
    ],
    [
     1860,
     "BOUNCE"
    ],
    [
     1760,
     "BOUNCE"
    ],
    [
     1755,
     "HIT"
    ],
    [
     2404,
     "HIT"
    ],
    [
     760,
     "HIT"
    ],
    [
     2100,
     "HIT"
    ],
    [
     2220,
     "HIT"
    ]
   ],
   "FN_b": [
    62,
    379,
    670,
    1626,
    2091
   ],
   "FN_h": [],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 27,
   "fp": 20,
   "fn": 30,
   "P": 0.574468085106383,
   "R": 0.47368421052631576,
   "F1": 0.5192307692307692
  },
  "hit": {
   "tp": 28,
   "fp": 28,
   "fn": 23,
   "P": 0.5,
   "R": 0.5490196078431373,
   "F1": 0.5233644859813085
  },
  "conf_HtoB": 6,
  "conf_BtoH": 2,
  "spurious": 40,
  "ignored": 17,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.41860465116279066,
   0.616822429906542
  ],
  "hit_f1": [
   0.359375,
   0.6542056074766356
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/vlm_gemini-3.8-flash_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 9,
    "b_fp": 12,
    "b_fn": 16,
    "h_tp": 15,
    "h_fp": 7,
    "h_fn": 8,
    "conf_HtoB": 2,
    "conf_BtoH": 0,
    "spurious": 17,
    "ignored": 1,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 9,
    "fp": 12,
    "fn": 16,
    "P": 0.42857142857142855,
    "R": 0.36,
    "F1": 0.391304347826087
   },
   "hit": {
    "tp": 15,
    "fp": 7,
    "fn": 8,
    "P": 0.6818181818181818,
    "R": 0.6521739130434783,
    "F1": 0.6666666666666666
   },
   "conf_HtoB": 2,
   "conf_BtoH": 0,
   "spurious": [
    [
     8,
     "HIT"
    ],
    [
     40,
     "HIT"
    ],
    [
     162,
     "HIT"
    ],
    [
     164,
     "BOUNCE"
    ],
    [
     204,
     "BOUNCE"
    ],
    [
     208,
     "HIT"
    ],
    [
     238,
     "BOUNCE"
    ],
    [
     242,
     "BOUNCE"
    ],
    [
     268,
     "BOUNCE"
    ],
    [
     462,
     "HIT"
    ],
    [
     512,
     "BOUNCE"
    ],
    [
     570,
     "BOUNCE"
    ],
    [
     600,
     "BOUNCE"
    ],
    [
     670,
     "HIT"
    ],
    [
     904,
     "BOUNCE"
    ],
    [
     956,
     "HIT"
    ],
    [
     984,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     872,
     "HIT"
    ]
   ],
   "FN_b": [
    69,
    187,
    233,
    258,
    357,
    382,
    443,
    506,
    565,
    595,
    646,
    884,
    913,
    978,
    1003,
    1036
   ],
   "FN_h": [
    47,
    199,
    366,
    894,
    1015,
    1041
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94,
   "tol": 9,
   "counts": {
    "b_tp": 8,
    "b_fp": 13,
    "b_fn": 16,
    "h_tp": 11,
    "h_fp": 13,
    "h_fn": 14,
    "conf_HtoB": 2,
    "conf_BtoH": 1,
    "spurious": 23,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 8,
    "fp": 13,
    "fn": 16,
    "P": 0.38095238095238093,
    "R": 0.3333333333333333,
    "F1": 0.35555555555555557
   },
   "hit": {
    "tp": 11,
    "fp": 13,
    "fn": 14,
    "P": 0.4583333333333333,
    "R": 0.44,
    "F1": 0.4489795918367347
   },
   "conf_HtoB": 2,
   "conf_BtoH": 1,
   "spurious": [
    [
     135,
     "HIT"
    ],
    [
     200,
     "BOUNCE"
    ],
    [
     215,
     "HIT"
    ],
    [
     245,
     "BOUNCE"
    ],
    [
     250,
     "HIT"
    ],
    [
     515,
     "HIT"
    ],
    [
     709,
     "HIT"
    ],
    [
     801,
     "BOUNCE"
    ],
    [
     995,
     "BOUNCE"
    ],
    [
     1170,
     "HIT"
    ],
    [
     1358,
     "HIT"
    ],
    [
     1377,
     "BOUNCE"
    ],
    [
     1545,
     "HIT"
    ],
    [
     1667,
     "BOUNCE"
    ],
    [
     1720,
     "HIT"
    ],
    [
     1775,
     "BOUNCE"
    ],
    [
     1960,
     "HIT"
    ],
    [
     2174,
     "HIT"
    ],
    [
     2229,
     "BOUNCE"
    ],
    [
     2339,
     "HIT"
    ],
    [
     2401,
     "BOUNCE"
    ],
    [
     2410,
     "BOUNCE"
    ],
    [
     2565,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    278,
    459,
    912,
    1123,
    1312,
    1396,
    1498,
    1681,
    1751,
    1882,
    2103,
    2203,
    2294,
    2373,
    2466
   ],
   "FN_h": [
    306,
    498,
    696,
    946,
    1152,
    1438,
    1524,
    1702,
    1930,
    2130,
    2326,
    2496
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 5,
    "b_fp": 6,
    "b_fn": 6,
    "h_tp": 11,
    "h_fp": 7,
    "h_fn": 2,
    "conf_HtoB": 0,
    "conf_BtoH": 2,
    "spurious": 11,
    "ignored": 1,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 5,
    "fp": 6,
    "fn": 6,
    "P": 0.45454545454545453,
    "R": 0.45454545454545453,
    "F1": 0.45454545454545453
   },
   "hit": {
    "tp": 11,
    "fp": 7,
    "fn": 2,
    "P": 0.6111111111111112,
    "R": 0.8461538461538461,
    "F1": 0.7096774193548387
   },
   "conf_HtoB": 0,
   "conf_BtoH": 2,
   "spurious": [
    [
     60,
     "BOUNCE"
    ],
    [
     130,
     "BOUNCE"
    ],
    [
     223,
     "BOUNCE"
    ],
    [
     230,
     "BOUNCE"
    ],
    [
     240,
     "HIT"
    ],
    [
     464,
     "BOUNCE"
    ],
    [
     580,
     "HIT"
    ],
    [
     755,
     "HIT"
    ],
    [
     765,
     "HIT"
    ],
    [
     986,
     "BOUNCE"
    ],
    [
     1118,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     30,
     "HIT"
    ]
   ],
   "FN_b": [
    49,
    208,
    634,
    960
   ],
   "FN_h": [
    173,
    733
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 5,
    "b_fp": 4,
    "b_fn": 6,
    "h_tp": 6,
    "h_fp": 6,
    "h_fn": 2,
    "conf_HtoB": 1,
    "conf_BtoH": 1,
    "spurious": 8,
    "ignored": 8,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 5,
    "fp": 4,
    "fn": 6,
    "P": 0.5555555555555556,
    "R": 0.45454545454545453,
    "F1": 0.5
   },
   "hit": {
    "tp": 6,
    "fp": 6,
    "fn": 2,
    "P": 0.5,
    "R": 0.75,
    "F1": 0.6
   },
   "conf_HtoB": 1,
   "conf_BtoH": 1,
   "spurious": [
    [
     835,
     "BOUNCE"
    ],
    [
     1220,
     "HIT"
    ],
    [
     1335,
     "HIT"
    ],
    [
     1545,
     "HIT"
    ],
    [
     1580,
     "HIT"
    ],
    [
     1945,
     "HIT"
    ],
    [
     2285,
     "BOUNCE"
    ],
    [
     2465,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     155,
     "HIT"
    ],
    [
     820,
     "HIT"
    ],
    [
     1175,
     "HIT"
    ],
    [
     1205,
     "BOUNCE"
    ],
    [
     1530,
     "HIT"
    ],
    [
     435,
     "HIT"
    ],
    [
     2365,
     "HIT"
    ],
    [
     1640,
     "HIT"
    ]
   ],
   "FN_b": [
    309,
    719,
    1101,
    2134,
    2438
   ],
   "FN_h": [
    918
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 27,
   "fp": 35,
   "fn": 44,
   "P": 0.43548387096774194,
   "R": 0.38028169014084506,
   "F1": 0.40601503759398494
  },
  "hit": {
   "tp": 43,
   "fp": 33,
   "fn": 26,
   "P": 0.5657894736842105,
   "R": 0.6231884057971014,
   "F1": 0.593103448275862
  },
  "conf_HtoB": 5,
  "conf_BtoH": 4,
  "spurious": 59,
  "ignored": 10,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.3694267515923567,
   0.47619047619047616
  ],
  "hit_f1": [
   0.49275362318840576,
   0.6902654867256637
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/vlm_qwen3-vl-235b_dev_rally_only.json <==
{
 "split": "dev",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "tennis_demo3",
   "split": "dev",
   "fps": 50.0,
   "tol": 8,
   "counts": {
    "b_tp": 4,
    "b_fp": 20,
    "b_fn": 5,
    "h_tp": 2,
    "h_fp": 24,
    "h_fn": 6,
    "conf_HtoB": 2,
    "conf_BtoH": 2,
    "spurious": 40,
    "ignored": 0,
    "n_gt_b": 9,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 4,
    "fp": 20,
    "fn": 5,
    "P": 0.16666666666666666,
    "R": 0.4444444444444444,
    "F1": 0.24242424242424243
   },
   "hit": {
    "tp": 2,
    "fp": 24,
    "fn": 6,
    "P": 0.07692307692307693,
    "R": 0.25,
    "F1": 0.11764705882352941
   },
   "conf_HtoB": 2,
   "conf_BtoH": 2,
   "spurious": [
    [
     84,
     "BOUNCE"
    ],
    [
     84,
     "HIT"
    ],
    [
     88,
     "BOUNCE"
    ],
    [
     88,
     "HIT"
    ],
    [
     160,
     "BOUNCE"
    ],
    [
     164,
     "BOUNCE"
    ],
    [
     164,
     "HIT"
    ],
    [
     168,
     "HIT"
    ],
    [
     176,
     "HIT"
    ],
    [
     180,
     "BOUNCE"
    ],
    [
     184,
     "BOUNCE"
    ],
    [
     184,
     "HIT"
    ],
    [
     188,
     "BOUNCE"
    ],
    [
     188,
     "HIT"
    ],
    [
     192,
     "HIT"
    ],
    [
     200,
     "HIT"
    ],
    [
     204,
     "BOUNCE"
    ],
    [
     208,
     "BOUNCE"
    ],
    [
     212,
     "HIT"
    ],
    [
     220,
     "BOUNCE"
    ],
    [
     224,
     "HIT"
    ],
    [
     232,
     "BOUNCE"
    ],
    [
     236,
     "HIT"
    ],
    [
     244,
     "BOUNCE"
    ],
    [
     248,
     "HIT"
    ],
    [
     260,
     "HIT"
    ],
    [
     272,
     "HIT"
    ],
    [
     280,
     "BOUNCE"
    ],
    [
     284,
     "HIT"
    ],
    [
     320,
     "HIT"
    ],
    [
     328,
     "BOUNCE"
    ],
    [
     340,
     "BOUNCE"
    ],
    [
     356,
     "HIT"
    ],
    [
     432,
     "BOUNCE"
    ],
    [
     440,
     "HIT"
    ],
    [
     480,
     "BOUNCE"
    ],
    [
     552,
     "HIT"
    ],
    [
     572,
     "HIT"
    ],
    [
     576,
     "BOUNCE"
    ],
    [
     576,
     "HIT"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    62,
    120,
    308
   ],
   "FN_h": [
    141,
    394,
    468,
    525
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "felix",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 0,
    "b_fp": 8,
    "b_fn": 17,
    "h_tp": 4,
    "h_fp": 12,
    "h_fn": 16,
    "conf_HtoB": 1,
    "conf_BtoH": 1,
    "spurious": 18,
    "ignored": 1,
    "n_gt_b": 17,
    "n_gt_h": 20
   },
   "bounce": {
    "tp": 0,
    "fp": 8,
    "fn": 17,
    "P": 0.0,
    "R": 0.0,
    "F1": 0.0
   },
   "hit": {
    "tp": 4,
    "fp": 12,
    "fn": 16,
    "P": 0.25,
    "R": 0.2,
    "F1": 0.22222222222222224
   },
   "conf_HtoB": 1,
   "conf_BtoH": 1,
   "spurious": [
    [
     200,
     "HIT"
    ],
    [
     355,
     "HIT"
    ],
    [
     830,
     "BOUNCE"
    ],
    [
     840,
     "HIT"
    ],
    [
     850,
     "BOUNCE"
    ],
    [
     860,
     "HIT"
    ],
    [
     870,
     "BOUNCE"
    ],
    [
     890,
     "BOUNCE"
    ],
    [
     910,
     "BOUNCE"
    ],
    [
     920,
     "HIT"
    ],
    [
     930,
     "BOUNCE"
    ],
    [
     950,
     "BOUNCE"
    ],
    [
     1100,
     "HIT"
    ],
    [
     1130,
     "HIT"
    ],
    [
     1180,
     "HIT"
    ],
    [
     1200,
     "HIT"
    ],
    [
     1220,
     "HIT"
    ],
    [
     1240,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     1110,
     "HIT"
    ]
   ],
   "FN_b": [
    53,
    161,
    246,
    329,
    424,
    547,
    601,
    721,
    978,
    1142,
    1253,
    1346,
    1441,
    1519,
    1667,
    1795
   ],
   "FN_h": [
    2,
    105,
    189,
    277,
    509,
    614,
    752,
    1167,
    1295,
    1389,
    1463,
    1540,
    1609,
    1703,
    1830
   ],
   "annotations": {
    "camera": "phone"
   }
  },
  {
   "clip": "clay_am_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 3,
    "b_fp": 48,
    "b_fn": 13,
    "h_tp": 6,
    "h_fp": 16,
    "h_fn": 9,
    "conf_HtoB": 0,
    "conf_BtoH": 1,
    "spurious": 63,
    "ignored": 6,
    "n_gt_b": 16,
    "n_gt_h": 15
   },
   "bounce": {
    "tp": 3,
    "fp": 48,
    "fn": 13,
    "P": 0.058823529411764705,
    "R": 0.1875,
    "F1": 0.08955223880597013
   },
   "hit": {
    "tp": 6,
    "fp": 16,
    "fn": 9,
    "P": 0.2727272727272727,
    "R": 0.4,
    "F1": 0.3243243243243243
   },
   "conf_HtoB": 0,
   "conf_BtoH": 1,
   "spurious": [
    [
     25,
     "BOUNCE"
    ],
    [
     250,
     "HIT"
    ],
    [
     450,
     "HIT"
    ],
    [
     500,
     "BOUNCE"
    ],
    [
     520,
     "BOUNCE"
    ],
    [
     530,
     "BOUNCE"
    ],
    [
     540,
     "BOUNCE"
    ],
    [
     550,
     "BOUNCE"
    ],
    [
     845,
     "HIT"
    ],
    [
     850,
     "BOUNCE"
    ],
    [
     855,
     "HIT"
    ],
    [
     860,
     "BOUNCE"
    ],
    [
     865,
     "HIT"
    ],
    [
     875,
     "HIT"
    ],
    [
     880,
     "BOUNCE"
    ],
    [
     885,
     "HIT"
    ],
    [
     890,
     "BOUNCE"
    ],
    [
     895,
     "HIT"
    ],
    [
     900,
     "BOUNCE"
    ],
    [
     910,
     "BOUNCE"
    ],
    [
     915,
     "HIT"
    ],
    [
     920,
     "BOUNCE"
    ],
    [
     925,
     "HIT"
    ],
    [
     930,
     "BOUNCE"
    ],
    [
     940,
     "BOUNCE"
    ],
    [
     945,
     "HIT"
    ],
    [
     950,
     "BOUNCE"
    ],
    [
     1250,
     "HIT"
    ],
    [
     2110,
     "HIT"
    ],
    [
     2155,
     "HIT"
    ],
    [
     2300,
     "BOUNCE"
    ],
    [
     2305,
     "BOUNCE"
    ],
    [
     2310,
     "BOUNCE"
    ],
    [
     2315,
     "BOUNCE"
    ],
    [
     2320,
     "BOUNCE"
    ],
    [
     2325,
     "BOUNCE"
    ],
    [
     2330,
     "BOUNCE"
    ],
    [
     2335,
     "BOUNCE"
    ],
    [
     2335,
     "HIT"
    ],
    [
     2340,
     "BOUNCE"
    ],
    [
     2345,
     "BOUNCE"
    ],
    [
     2350,
     "BOUNCE"
    ],
    [
     2355,
     "BOUNCE"
    ],
    [
     2360,
     "BOUNCE"
    ],
    [
     2365,
     "BOUNCE"
    ],
    [
     2370,
     "BOUNCE"
    ],
    [
     2375,
     "BOUNCE"
    ],
    [
     2380,
     "BOUNCE"
    ],
    [
     2385,
     "BOUNCE"
    ],
    [
     2390,
     "BOUNCE"
    ],
    [
     2395,
     "BOUNCE"
    ],
    [
     2400,
     "BOUNCE"
    ],
    [
     2405,
     "BOUNCE"
    ],
    [
     2410,
     "BOUNCE"
    ],
    [
     2415,
     "BOUNCE"
    ],
    [
     2420,
     "BOUNCE"
    ],
    [
     2425,
     "BOUNCE"
    ],
    [
     2430,
     "BOUNCE"
    ],
    [
     2435,
     "BOUNCE"
    ],
    [
     2440,
     "BOUNCE"
    ],
    [
     2445,
     "BOUNCE"
    ],
    [
     2450,
     "BOUNCE"
    ],
    [
     2455,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     905,
     "HIT"
    ],
    [
     1140,
     "HIT"
    ],
    [
     2555,
     "HIT"
    ],
    [
     955,
     "HIT"
    ],
    [
     2175,
     "HIT"
    ],
    [
     935,
     "HIT"
    ]
   ],
   "FN_b": [
    752,
    1171,
    1270,
    1335,
    1419,
    1495,
    1572,
    1692,
    1776,
    1903,
    2204,
    2582
   ],
   "FN_h": [
    189,
    831,
    1200,
    1289,
    1365,
    1440,
    1521,
    1596,
    1726
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "hard_pro_40s",
   "split": "dev",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 6,
    "b_fp": 47,
    "b_fn": 9,
    "h_tp": 3,
    "h_fp": 20,
    "h_fn": 5,
    "conf_HtoB": 1,
    "conf_BtoH": 2,
    "spurious": 64,
    "ignored": 14,
    "n_gt_b": 15,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 6,
    "fp": 47,
    "fn": 9,
    "P": 0.11320754716981132,
    "R": 0.4,
    "F1": 0.17647058823529413
   },
   "hit": {
    "tp": 3,
    "fp": 20,
    "fn": 5,
    "P": 0.13043478260869565,
    "R": 0.375,
    "F1": 0.19354838709677416
   },
   "conf_HtoB": 1,
   "conf_BtoH": 2,
   "spurious": [
    [
     100,
     "HIT"
    ],
    [
     165,
     "HIT"
    ],
    [
     205,
     "BOUNCE"
    ],
    [
     235,
     "HIT"
    ],
    [
     510,
     "HIT"
    ],
    [
     520,
     "BOUNCE"
    ],
    [
     580,
     "BOUNCE"
    ],
    [
     1105,
     "BOUNCE"
    ],
    [
     1110,
     "BOUNCE"
    ],
    [
     1115,
     "BOUNCE"
    ],
    [
     1120,
     "BOUNCE"
    ],
    [
     1130,
     "BOUNCE"
    ],
    [
     1135,
     "BOUNCE"
    ],
    [
     1140,
     "BOUNCE"
    ],
    [
     1145,
     "BOUNCE"
    ],
    [
     1150,
     "BOUNCE"
    ],
    [
     1155,
     "BOUNCE"
    ],
    [
     1160,
     "BOUNCE"
    ],
    [
     1165,
     "BOUNCE"
    ],
    [
     1170,
     "BOUNCE"
    ],
    [
     1175,
     "BOUNCE"
    ],
    [
     1180,
     "BOUNCE"
    ],
    [
     1185,
     "BOUNCE"
    ],
    [
     1190,
     "BOUNCE"
    ],
    [
     1195,
     "BOUNCE"
    ],
    [
     1200,
     "BOUNCE"
    ],
    [
     1205,
     "BOUNCE"
    ],
    [
     1215,
     "BOUNCE"
    ],
    [
     1220,
     "BOUNCE"
    ],
    [
     1225,
     "BOUNCE"
    ],
    [
     1230,
     "BOUNCE"
    ],
    [
     1235,
     "BOUNCE"
    ],
    [
     1240,
     "BOUNCE"
    ],
    [
     1250,
     "BOUNCE"
    ],
    [
     1635,
     "BOUNCE"
    ],
    [
     1675,
     "HIT"
    ],
    [
     1685,
     "BOUNCE"
    ],
    [
     1725,
     "HIT"
    ],
    [
     1735,
     "BOUNCE"
    ],
    [
     1850,
     "BOUNCE"
    ],
    [
     1930,
     "HIT"
    ],
    [
     1975,
     "BOUNCE"
    ],
    [
     2045,
     "HIT"
    ],
    [
     2060,
     "BOUNCE"
    ],
    [
     2075,
     "HIT"
    ],
    [
     2135,
     "HIT"
    ],
    [
     2150,
     "BOUNCE"
    ],
    [
     2240,
     "HIT"
    ],
    [
     2245,
     "HIT"
    ],
    [
     2280,
     "BOUNCE"
    ],
    [
     2410,
     "HIT"
    ],
    [
     2420,
     "BOUNCE"
    ],
    [
     2440,
     "BOUNCE"
    ],
    [
     2440,
     "HIT"
    ],
    [
     2460,
     "BOUNCE"
    ],
    [
     2465,
     "BOUNCE"
    ],
    [
     2470,
     "HIT"
    ],
    [
     2480,
     "BOUNCE"
    ],
    [
     2500,
     "BOUNCE"
    ],
    [
     2510,
     "HIT"
    ],
    [
     2520,
     "BOUNCE"
    ],
    [
     2530,
     "HIT"
    ],
    [
     2540,
     "BOUNCE"
    ],
    [
     2550,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     2490,
     "HIT"
    ],
    [
     295,
     "HIT"
    ],
    [
     1125,
     "BOUNCE"
    ],
    [
     2340,
     "HIT"
    ],
    [
     2105,
     "HIT"
    ],
    [
     2525,
     "BOUNCE"
    ],
    [
     1210,
     "BOUNCE"
    ],
    [
     2120,
     "BOUNCE"
    ],
    [
     2560,
     "BOUNCE"
    ],
    [
     630,
     "HIT"
    ],
    [
     1650,
     "HIT"
    ],
    [
     1755,
     "HIT"
    ],
    [
     1710,
     "HIT"
    ],
    [
     1610,
     "HIT"
    ]
   ],
   "FN_b": [
    62,
    217,
    379,
    535,
    670,
    819,
    1386
   ],
   "FN_h": [
    73,
    397,
    850,
    1817
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 13,
   "fp": 123,
   "fn": 44,
   "P": 0.09558823529411764,
   "R": 0.22807017543859648,
   "F1": 0.13471502590673573
  },
  "hit": {
   "tp": 15,
   "fp": 72,
   "fn": 36,
   "P": 0.1724137931034483,
   "R": 0.29411764705882354,
   "F1": 0.2173913043478261
  },
  "conf_HtoB": 4,
  "conf_BtoH": 6,
  "spurious": 185,
  "ignored": 21,
  "n_gt_b": 57,
  "n_gt_h": 51
 },
 "bootstrap": {
  "bounce_f1": [
   0.06521739130434782,
   0.19801980198019803
  ],
  "hit_f1": [
   0.14492753623188404,
   0.29577464788732394
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/data/vlm_qwen3-vl-235b_test_rally_only.json <==
{
 "split": "test",
 "exclude_tags": [
  "dead",
  "far",
  "offscreen",
  "replay",
  "serve",
  "toss"
 ],
 "tolerance_policy": "round(0.15*fps)",
 "clips": [
  {
   "clip": "clay_pro_40s",
   "split": "test",
   "fps": 25.0,
   "tol": 4,
   "counts": {
    "b_tp": 11,
    "b_fp": 61,
    "b_fn": 14,
    "h_tp": 14,
    "h_fp": 68,
    "h_fn": 9,
    "conf_HtoB": 4,
    "conf_BtoH": 9,
    "spurious": 116,
    "ignored": 3,
    "n_gt_b": 25,
    "n_gt_h": 23
   },
   "bounce": {
    "tp": 11,
    "fp": 61,
    "fn": 14,
    "P": 0.1527777777777778,
    "R": 0.44,
    "F1": 0.22680412371134018
   },
   "hit": {
    "tp": 14,
    "fp": 68,
    "fn": 9,
    "P": 0.17073170731707318,
    "R": 0.6086956521739131,
    "F1": 0.26666666666666666
   },
   "conf_HtoB": 4,
   "conf_BtoH": 9,
   "spurious": [
    [
     34,
     "HIT"
    ],
    [
     40,
     "HIT"
    ],
    [
     42,
     "BOUNCE"
    ],
    [
     50,
     "HIT"
    ],
    [
     53,
     "BOUNCE"
    ],
    [
     59,
     "HIT"
    ],
    [
     62,
     "BOUNCE"
    ],
    [
     72,
     "BOUNCE"
    ],
    [
     82,
     "BOUNCE"
    ],
    [
     90,
     "HIT"
    ],
    [
     92,
     "BOUNCE"
    ],
    [
     94,
     "HIT"
    ],
    [
     100,
     "HIT"
    ],
    [
     102,
     "BOUNCE"
    ],
    [
     102,
     "HIT"
    ],
    [
     110,
     "BOUNCE"
    ],
    [
     120,
     "BOUNCE"
    ],
    [
     122,
     "HIT"
    ],
    [
     132,
     "HIT"
    ],
    [
     138,
     "BOUNCE"
    ],
    [
     156,
     "BOUNCE"
    ],
    [
     164,
     "BOUNCE"
    ],
    [
     170,
     "BOUNCE"
    ],
    [
     170,
     "HIT"
    ],
    [
     174,
     "BOUNCE"
    ],
    [
     174,
     "HIT"
    ],
    [
     178,
     "HIT"
    ],
    [
     190,
     "HIT"
    ],
    [
     204,
     "HIT"
    ],
    [
     218,
     "BOUNCE"
    ],
    [
     220,
     "HIT"
    ],
    [
     251,
     "BOUNCE"
    ],
    [
     252,
     "HIT"
    ],
    [
     260,
     "HIT"
    ],
    [
     262,
     "BOUNCE"
    ],
    [
     266,
     "HIT"
    ],
    [
     268,
     "BOUNCE"
    ],
    [
     270,
     "HIT"
    ],
    [
     272,
     "BOUNCE"
    ],
    [
     274,
     "HIT"
    ],
    [
     278,
     "HIT"
    ],
    [
     280,
     "BOUNCE"
    ],
    [
     348,
     "HIT"
    ],
    [
     350,
     "BOUNCE"
    ],
    [
     352,
     "HIT"
    ],
    [
     360,
     "HIT"
    ],
    [
     368,
     "BOUNCE"
    ],
    [
     369,
     "HIT"
    ],
    [
     372,
     "BOUNCE"
    ],
    [
     376,
     "BOUNCE"
    ],
    [
     376,
     "HIT"
    ],
    [
     380,
     "BOUNCE"
    ],
    [
     388,
     "BOUNCE"
    ],
    [
     398,
     "BOUNCE"
    ],
    [
     400,
     "HIT"
    ],
    [
     408,
     "BOUNCE"
    ],
    [
     410,
     "HIT"
    ],
    [
     419,
     "BOUNCE"
    ],
    [
     420,
     "HIT"
    ],
    [
     432,
     "BOUNCE"
    ],
    [
     438,
     "HIT"
    ],
    [
     456,
     "BOUNCE"
    ],
    [
     462,
     "HIT"
    ],
    [
     480,
     "HIT"
    ],
    [
     494,
     "HIT"
    ],
    [
     496,
     "BOUNCE"
    ],
    [
     496,
     "HIT"
    ],
    [
     514,
     "BOUNCE"
    ],
    [
     532,
     "BOUNCE"
    ],
    [
     532,
     "HIT"
    ],
    [
     554,
     "HIT"
    ],
    [
     582,
     "HIT"
    ],
    [
     598,
     "HIT"
    ],
    [
     600,
     "BOUNCE"
    ],
    [
     601,
     "HIT"
    ],
    [
     604,
     "BOUNCE"
    ],
    [
     606,
     "HIT"
    ],
    [
     608,
     "BOUNCE"
    ],
    [
     613,
     "BOUNCE"
    ],
    [
     614,
     "HIT"
    ],
    [
     616,
     "BOUNCE"
    ],
    [
     618,
     "HIT"
    ],
    [
     620,
     "BOUNCE"
    ],
    [
     622,
     "HIT"
    ],
    [
     656,
     "BOUNCE"
    ],
    [
     658,
     "HIT"
    ],
    [
     682,
     "HIT"
    ],
    [
     688,
     "BOUNCE"
    ],
    [
     699,
     "HIT"
    ],
    [
     712,
     "BOUNCE"
    ],
    [
     724,
     "HIT"
    ],
    [
     744,
     "HIT"
    ],
    [
     858,
     "HIT"
    ],
    [
     880,
     "BOUNCE"
    ],
    [
     906,
     "HIT"
    ],
    [
     930,
     "BOUNCE"
    ],
    [
     934,
     "BOUNCE"
    ],
    [
     934,
     "HIT"
    ],
    [
     960,
     "BOUNCE"
    ],
    [
     962,
     "HIT"
    ],
    [
     966,
     "BOUNCE"
    ],
    [
     970,
     "HIT"
    ],
    [
     974,
     "BOUNCE"
    ],
    [
     974,
     "HIT"
    ],
    [
     982,
     "BOUNCE"
    ],
    [
     990,
     "BOUNCE"
    ],
    [
     994,
     "HIT"
    ],
    [
     998,
     "BOUNCE"
    ],
    [
     1006,
     "BOUNCE"
    ],
    [
     1010,
     "BOUNCE"
    ],
    [
     1010,
     "HIT"
    ],
    [
     1018,
     "HIT"
    ],
    [
     1022,
     "BOUNCE"
    ],
    [
     1026,
     "HIT"
    ],
    [
     1030,
     "BOUNCE"
    ],
    [
     1046,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [
    [
     276,
     "BOUNCE"
    ],
    [
     874,
     "HIT"
    ],
    [
     722,
     "BOUNCE"
    ]
   ],
   "FN_b": [
    506,
    646,
    913,
    942,
    1036
   ],
   "FN_h": [
    489,
    574,
    665,
    894,
    949
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "clay_am2_40s",
   "split": "test",
   "fps": 59.94,
   "tol": 9,
   "counts": {
    "b_tp": 3,
    "b_fp": 26,
    "b_fn": 21,
    "h_tp": 8,
    "h_fp": 28,
    "h_fn": 17,
    "conf_HtoB": 3,
    "conf_BtoH": 2,
    "spurious": 49,
    "ignored": 0,
    "n_gt_b": 24,
    "n_gt_h": 25
   },
   "bounce": {
    "tp": 3,
    "fp": 26,
    "fn": 21,
    "P": 0.10344827586206896,
    "R": 0.125,
    "F1": 0.11320754716981132
   },
   "hit": {
    "tp": 8,
    "fp": 28,
    "fn": 17,
    "P": 0.2222222222222222,
    "R": 0.32,
    "F1": 0.26229508196721313
   },
   "conf_HtoB": 3,
   "conf_BtoH": 2,
   "spurious": [
    [
     240,
     "BOUNCE"
    ],
    [
     400,
     "HIT"
    ],
    [
     415,
     "BOUNCE"
    ],
    [
     555,
     "HIT"
    ],
    [
     560,
     "BOUNCE"
    ],
    [
     565,
     "HIT"
    ],
    [
     575,
     "HIT"
    ],
    [
     580,
     "BOUNCE"
    ],
    [
     585,
     "HIT"
    ],
    [
     595,
     "HIT"
    ],
    [
     600,
     "BOUNCE"
    ],
    [
     600,
     "HIT"
    ],
    [
     605,
     "HIT"
    ],
    [
     610,
     "BOUNCE"
    ],
    [
     615,
     "HIT"
    ],
    [
     620,
     "BOUNCE"
    ],
    [
     625,
     "HIT"
    ],
    [
     630,
     "BOUNCE"
    ],
    [
     635,
     "HIT"
    ],
    [
     640,
     "BOUNCE"
    ],
    [
     645,
     "HIT"
    ],
    [
     650,
     "BOUNCE"
    ],
    [
     845,
     "BOUNCE"
    ],
    [
     1050,
     "BOUNCE"
    ],
    [
     1055,
     "HIT"
    ],
    [
     1060,
     "HIT"
    ],
    [
     1830,
     "BOUNCE"
    ],
    [
     1835,
     "HIT"
    ],
    [
     1870,
     "BOUNCE"
    ],
    [
     1900,
     "HIT"
    ],
    [
     1910,
     "BOUNCE"
    ],
    [
     1915,
     "HIT"
    ],
    [
     1950,
     "BOUNCE"
    ],
    [
     1955,
     "HIT"
    ],
    [
     2025,
     "BOUNCE"
    ],
    [
     2030,
     "HIT"
    ],
    [
     2215,
     "BOUNCE"
    ],
    [
     2215,
     "HIT"
    ],
    [
     2220,
     "BOUNCE"
    ],
    [
     2220,
     "HIT"
    ],
    [
     2345,
     "HIT"
    ],
    [
     2390,
     "BOUNCE"
    ],
    [
     2400,
     "BOUNCE"
    ],
    [
     2400,
     "HIT"
    ],
    [
     2405,
     "HIT"
    ],
    [
     2420,
     "HIT"
    ],
    [
     2550,
     "HIT"
    ],
    [
     2555,
     "BOUNCE"
    ],
    [
     2630,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    197,
    278,
    459,
    912,
    1022,
    1123,
    1211,
    1312,
    1396,
    1498,
    1588,
    1681,
    1751,
    2001,
    2103,
    2203,
    2294,
    2373,
    2466
   ],
   "FN_h": [
    306,
    498,
    696,
    946,
    1152,
    1247,
    1343,
    1438,
    1524,
    1702,
    1930,
    2130,
    2326,
    2496
   ],
   "annotations": {
    "camera": "fixed"
   }
  },
  {
   "clip": "grass_pro_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 5,
    "b_fp": 35,
    "b_fn": 6,
    "h_tp": 7,
    "h_fp": 43,
    "h_fn": 6,
    "conf_HtoB": 3,
    "conf_BtoH": 4,
    "spurious": 71,
    "ignored": 0,
    "n_gt_b": 11,
    "n_gt_h": 13
   },
   "bounce": {
    "tp": 5,
    "fp": 35,
    "fn": 6,
    "P": 0.125,
    "R": 0.45454545454545453,
    "F1": 0.196078431372549
   },
   "hit": {
    "tp": 7,
    "fp": 43,
    "fn": 6,
    "P": 0.14,
    "R": 0.5384615384615384,
    "F1": 0.2222222222222222
   },
   "conf_HtoB": 3,
   "conf_BtoH": 4,
   "spurious": [
    [
     45,
     "BOUNCE"
    ],
    [
     70,
     "HIT"
    ],
    [
     85,
     "BOUNCE"
    ],
    [
     90,
     "HIT"
    ],
    [
     105,
     "BOUNCE"
    ],
    [
     110,
     "HIT"
    ],
    [
     125,
     "BOUNCE"
    ],
    [
     130,
     "HIT"
    ],
    [
     150,
     "HIT"
    ],
    [
     195,
     "HIT"
    ],
    [
     240,
     "BOUNCE"
    ],
    [
     335,
     "HIT"
    ],
    [
     375,
     "HIT"
    ],
    [
     500,
     "BOUNCE"
    ],
    [
     505,
     "BOUNCE"
    ],
    [
     505,
     "HIT"
    ],
    [
     510,
     "BOUNCE"
    ],
    [
     515,
     "HIT"
    ],
    [
     520,
     "BOUNCE"
    ],
    [
     525,
     "HIT"
    ],
    [
     530,
     "BOUNCE"
    ],
    [
     535,
     "HIT"
    ],
    [
     545,
     "HIT"
    ],
    [
     550,
     "BOUNCE"
    ],
    [
     560,
     "BOUNCE"
    ],
    [
     565,
     "HIT"
    ],
    [
     570,
     "BOUNCE"
    ],
    [
     575,
     "HIT"
    ],
    [
     580,
     "BOUNCE"
    ],
    [
     585,
     "HIT"
    ],
    [
     590,
     "BOUNCE"
    ],
    [
     595,
     "HIT"
    ],
    [
     600,
     "BOUNCE"
    ],
    [
     605,
     "HIT"
    ],
    [
     610,
     "BOUNCE"
    ],
    [
     615,
     "HIT"
    ],
    [
     620,
     "BOUNCE"
    ],
    [
     625,
     "HIT"
    ],
    [
     630,
     "BOUNCE"
    ],
    [
     635,
     "HIT"
    ],
    [
     640,
     "BOUNCE"
    ],
    [
     645,
     "HIT"
    ],
    [
     650,
     "BOUNCE"
    ],
    [
     655,
     "HIT"
    ],
    [
     665,
     "HIT"
    ],
    [
     695,
     "BOUNCE"
    ],
    [
     710,
     "HIT"
    ],
    [
     755,
     "HIT"
    ],
    [
     760,
     "HIT"
    ],
    [
     835,
     "HIT"
    ],
    [
     860,
     "HIT"
    ],
    [
     940,
     "BOUNCE"
    ],
    [
     1000,
     "HIT"
    ],
    [
     1005,
     "BOUNCE"
    ],
    [
     1010,
     "HIT"
    ],
    [
     1020,
     "BOUNCE"
    ],
    [
     1040,
     "BOUNCE"
    ],
    [
     1050,
     "HIT"
    ],
    [
     1060,
     "BOUNCE"
    ],
    [
     1070,
     "HIT"
    ],
    [
     1080,
     "BOUNCE"
    ],
    [
     1090,
     "HIT"
    ],
    [
     1100,
     "BOUNCE"
    ],
    [
     1100,
     "HIT"
    ],
    [
     1120,
     "BOUNCE"
    ],
    [
     1130,
     "HIT"
    ],
    [
     1150,
     "HIT"
    ],
    [
     1160,
     "HIT"
    ],
    [
     1170,
     "BOUNCE"
    ],
    [
     1170,
     "HIT"
    ],
    [
     1180,
     "BOUNCE"
    ]
   ],
   "ignored_preds": [],
   "FN_b": [
    208,
    960
   ],
   "FN_h": [
    173,
    409,
    676
   ],
   "annotations": {
    "camera": "broadcast"
   }
  },
  {
   "clip": "grass_am_40s",
   "split": "test",
   "fps": 60.0,
   "tol": 9,
   "counts": {
    "b_tp": 2,
    "b_fp": 7,
    "b_fn": 9,
    "h_tp": 4,
    "h_fp": 16,
    "h_fn": 4,
    "conf_HtoB": 1,
    "conf_BtoH": 2,
    "spurious": 20,
    "ignored": 5,
    "n_gt_b": 11,
    "n_gt_h": 8
   },
   "bounce": {
    "tp": 2,
    "fp": 7,
    "fn": 9,
    "P": 0.2222222222222222,
    "R": 0.18181818181818182,
    "F1": 0.19999999999999998
   },
   "hit": {
    "tp": 4,
    "fp": 16,
    "fn": 4,
    "P": 0.2,
    "R": 0.5,
    "F1": 0.28571428571428575
   },
   "conf_HtoB": 1,
   "conf_BtoH": 2,
   "spurious": [
    [
     140,
     "HIT"
    ],
    [
     325,
     "HIT"
    ],
    [
     425,
     "HIT"
    ],
    [
     555,
     "HIT"
    ],
    [
     570,
     "HIT"
    ],
    [
     600,
     "HIT"
    ],
    [
     730,
     "BOUNCE"
    ],
    [
     735,
     "BOUNCE"
    ],
    [
     750,
     "BOUNCE"
    ],
    [
     830,
     "BOUNCE"
    ],
    [
     930,
     "BOUNCE"
    ],
    [
     930,
     "HIT"
    ],
    [
     980,
     "BOUNCE"
    ],
    [
     1040,
     "HIT"
    ],
    [
     1155,
     "HIT"
    ],
    [
     1730,
     "HIT"
    ],
    [
     1835,
     "HIT"
    ],
    [
     2025,
     "HIT"
    ],
    [
     2050,
     "HIT"
    ],
    [
     2300,
     "HIT"
    ]
   ],
   "ignored_preds": [
    [
     820,
     "HIT"
    ],
    [
     435,
     "HIT"
    ],
    [
     150,
     "HIT"
    ],
    [
     750,
     "HIT"
    ],
    [
     1165,
     "HIT"
    ]
   ],
   "FN_b": [
    309,
    719,
    1560,
    1720,
    2134,
    2274,
    2438
   ],
   "FN_h": [
    589,
    1306,
    1574
   ],
   "annotations": {
    "camera": "phone"
   }
  }
 ],
 "pooled": {
  "bounce": {
   "tp": 21,
   "fp": 129,
   "fn": 50,
   "P": 0.14,
   "R": 0.29577464788732394,
   "F1": 0.1900452488687783
  },
  "hit": {
   "tp": 33,
   "fp": 155,
   "fn": 36,
   "P": 0.17553191489361702,
   "R": 0.4782608695652174,
   "F1": 0.25680933852140075
  },
  "conf_HtoB": 11,
  "conf_BtoH": 17,
  "spurious": 256,
  "ignored": 8,
  "n_gt_b": 71,
  "n_gt_h": 69
 },
 "bootstrap": {
  "bounce_f1": [
   0.13333333333333333,
   0.22222222222222224
  ],
  "hit_f1": [
   0.232,
   0.2751322751322752
  ],
  "n_clips": 4,
  "n_iters": 10000,
  "seed": 20260901,
  "narrow_valid": true
 }
}


==> anc/figstyle.py <==
"""Figure style for make_figures.py. Import before plotting.

    from figstyle import setup, PALETTE, save
    setup(); fig, ax = plt.subplots(figsize=(6.2, 3.4)); ...; save(fig, 'figures/fig_name.pdf')

Rules: PDF output, Latin Modern to match the 11pt article body, no chartjunk,
no title inside the figure (the caption carries it), colour-blind safe palette.
"""
import matplotlib as mpl
import matplotlib.pyplot as plt

PALETTE = ['#2B5C8A', '#C4622D', '#4E8A67', '#8A5A9B', '#B08A2E', '#7A7A7A']
GRID = '#D8D8D8'


def setup():
    mpl.rcParams.update({
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'font.family': 'serif',
        'font.serif': ['Latin Modern Roman', 'DejaVu Serif', 'Times New Roman'],
        'font.size': 9, 'axes.titlesize': 9, 'axes.labelsize': 9,
        'xtick.labelsize': 8, 'ytick.labelsize': 8, 'legend.fontsize': 8,
        'axes.prop_cycle': mpl.cycler(color=PALETTE),
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5, 'grid.alpha': 0.9,
        'axes.axisbelow': True, 'figure.dpi': 150, 'savefig.bbox': 'tight',
        'savefig.pad_inches': 0.02, 'legend.frameon': False, 'lines.linewidth': 1.6,
        'lines.markersize': 4.5, 'errorbar.capsize': 2.5,
    })


def save(fig, path):
    import os
    os.makedirs(os.path.dirname(path) or '.', exist_ok=True)
    fig.savefig(path, format='pdf')
    plt.close(fig)
    print('wrote', path)


==> anc/make_figures.py <==
"""Build every figure and table of the paper from the released result files.

Inputs (data/, copied unchanged from the benchmark release and docs/paper):
  results_external_baselines.json   per-clip, per-split, per-camera scores of the seven rows
  <row>_{dev,test}_rally_only.json  evaluator reports (with clip-bootstrap CIs) of each row
  gt/*.events_gt.json, manifest.json  ground-truth sidecars and the frozen split

Outputs: figures/fig_camera.pdf, figures/fig_tolerance.pdf, tables/tab_corpus.tex, tab_camera.tex, tab_pooled.tex,
tab_clips.tex. Run: python3 make_figures.py
"""
import json
import os
import sys

import matplotlib.pyplot as plt
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from figstyle import PALETTE, save, setup  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, 'data')

# json key -> (label in the paper, evaluator report prefix)
ROWS = {
    'rallyarb': ('RallyArb (training-free)', 'rallyarb'),
    'e2e': ('E2E-Spot, published weights', 'e2e_spot_rny008'),
    'tdeed': ('T-DEED, published weights', 'tdeed_small'),
    'vlm': ('Gemini 3.8 Flash, zero-shot', 'vlm_gemini-3.8-flash'),
    'qwen': ('Qwen3-VL-235B, zero-shot', 'vlm_qwen3-vl-235b'),
    'loco': ('E2E-Spot, fine-tuned LOCO', 'e2e_spot_rny002_loco'),
}
ZERO_SHOT = ['rallyarb', 'e2e', 'tdeed', 'vlm', 'qwen']
GROUPS = [('broadcast', 'Broadcast'), ('fixed', 'Fixed elevated'), ('phone', 'Phone or court level')]
CLIP_ALIAS = {'tennis_demo3': 'demo3', 'felix': 'felix', 'clay_am_40s': 'clay-am',
              'hard_pro_40s': 'hard-pro', 'clay_pro_40s': 'clay-pro', 'clay_am2_40s': 'clay-am2',
              'grass_pro_40s': 'grass-pro', 'grass_am_40s': 'grass-am'}


def load(name):
    with open(os.path.join(DATA, name)) as f:
        return json.load(f)


def f3(x):
    return f'{x:.3f}'


def write(name, text):
    os.makedirs(os.path.join(HERE, 'tables'), exist_ok=True)
    with open(os.path.join(HERE, 'tables', name), 'w') as f:
        f.write(text)
    print('wrote tables/' + name)


ext = load('results_external_baselines.json')['rows']
reports = {k: {s: load(f'{p}_{s}_rally_only.json') for s in ('dev', 'test')}
           for k, (_, p) in ROWS.items()}

# The two files are produced by different scripts; refuse to build if they disagree.
for k in ROWS:
    for s in ('dev', 'test'):
        a, b = ext[k]['splits'][s]['pooled'], reports[k][s]['pooled']
        for c in ('bounce', 'hit'):
            assert abs(a[c]['F1'] - b[c]['F1']) < 1e-9, (k, s, c)
        assert a['spurious'] == b['spurious'], (k, s)

# Corpus table, counted from the sidecars (tagged events included).
manifest = load('manifest.json')['clips']
lines = []
tot_b = tot_h = 0
for c in manifest:
    gt = load(f"gt/{c['clip']}.events_gt.json")
    nb = sum(e['label'] == 'B' for e in gt['events'])
    nh = sum(e['label'] == 'H' for e in gt['events'])
    tags = sorted({e['tag'] for e in gt['events'] if e.get('tag')})
    tot_b, tot_h = tot_b + nb, tot_h + nh
    fps = f"{round(gt['fps'], 2):g}"
    lines.append(f"{CLIP_ALIAS[c['clip']]} & {c['split']} & {c['camera']} & {fps} & {nb} & {nh} "
                 f"& {nb + nh} & {', '.join(tags)} \\\\")
assert (tot_b, tot_h) == (165, 180), (tot_b, tot_h)
write('tab_corpus.tex', '\n'.join(lines) + f"\n\\midrule\nTotal & & & & {tot_b} & {tot_h} & "
      f"{tot_b + tot_h} & \\\\\n")

# Per-camera table: bounce / hit F1 per camera group, dev and test clips pooled.
lines = []
for k in ROWS:
    if k == 'loco':
        lines.append('\\midrule')
    g = ext[k]['camera_groups']
    cells = ' & '.join(f"{f3(g[gk]['bounce']['F1'])} & {f3(g[gk]['hit']['F1'])}" for gk, _ in GROUPS)
    lines.append(f'{ROWS[k][0]} & {cells} \\\\')
write('tab_camera.tex', '\n'.join(lines) + '\n')

# Pooled table: dev and test, test CI, spurious markers and cross-class confusions on test.
lines = []
for k in ROWS:
    if k == 'loco':
        lines.append('\\midrule')
    d, t = reports[k]['dev'], reports[k]['test']
    ci = t['bootstrap']
    conf = t['pooled']['conf_HtoB'] + t['pooled']['conf_BtoH']
    lines.append(
        f"{ROWS[k][0]} & {f3(d['pooled']['bounce']['F1'])} & {f3(d['pooled']['hit']['F1'])} & "
        f"{f3(t['pooled']['bounce']['F1'])} & [{ci['bounce_f1'][0]:.2f}, {ci['bounce_f1'][1]:.2f}] & "
        f"{f3(t['pooled']['hit']['F1'])} & [{ci['hit_f1'][0]:.2f}, {ci['hit_f1'][1]:.2f}] & "
        f"{t['pooled']['spurious']} & {conf} \\\\")
write('tab_pooled.tex', '\n'.join(lines) + '\n')

# Appendix: every clip, every row.
lines = []
for c in manifest:
    clip, split = c['clip'], c['split']
    cells = []
    for k in ROWS:
        r = ext[k]['splits'][split]['clips'][clip]
        cells.append(f"{r['bounce']['F1']:.2f}/{r['hit']['F1']:.2f}")
    lines.append(f"{CLIP_ALIAS[clip]} & {split} & " + ' & '.join(cells) + ' \\\\')
write('tab_clips.tex', '\n'.join(lines) + '\n')

# Figure: per-camera F1 of the five zero-shot rows plus the fine-tuned spotter.
setup()
fig, axes = plt.subplots(1, 2, figsize=(6.4, 2.6), sharey=True)
shown = ZERO_SHOT + ['loco']
width = 0.8 / len(shown)
x = np.arange(len(GROUPS))
for ax, cls, title in zip(axes, ('bounce', 'hit'), ('Bounce F1', 'Hit F1')):
    for i, k in enumerate(shown):
        vals = [ext[k]['camera_groups'][gk][cls]['F1'] for gk, _ in GROUPS]
        ax.bar(x + (i - (len(shown) - 1) / 2) * width, vals, width,
               color=PALETTE[i % len(PALETTE)] if k != 'loco' else 'white',
               edgecolor=PALETTE[1] if k == 'loco' else 'none',
               hatch='////' if k == 'loco' else None, linewidth=0.8,
               label=ROWS[k][0])
    ax.set_xticks(x)
    ax.set_xticklabels(['Broadcast', 'Fixed\nelevated', 'Phone or\ncourt level'])
    ax.set_ylim(0, 1.05)
    ax.set_ylabel(title)
    ax.grid(axis='x', visible=False)
axes[0].legend(loc='upper center', bbox_to_anchor=(1.05, -0.30), ncol=3)
save(fig, os.path.join(HERE, 'figures', 'fig_camera.pdf'))


# Figure: pooled test F1 against the matching tolerance, with the second annotator as a ceiling.
sweep = load('tolerance_sweep.json')
tol = sweep['tolerance_s']
assert abs(tol[4] - 0.15) < 1e-9
for k, (_, p) in ROWS.items():
    row = sweep['rows']['rallyarb' if k == 'rallyarb' else p]['test'][4]
    assert abs(row['bounce_F1'] - reports[k]['test']['pooled']['bounce']['F1']) < 1e-9, k
fig, axes = plt.subplots(1, 2, figsize=(6.4, 2.5), sharey=True)
shown = [('rallyarb', 'rallyarb'), ('e2e', 'e2e_spot_rny008'), ('tdeed', 'tdeed_small'),
         ('vlm', 'vlm_gemini-3.8-flash'), ('loco', 'e2e_spot_rny002_loco')]
for ax, cls, title in zip(axes, ('bounce_F1', 'hit_F1'), ('Bounce F1, test', 'Hit F1, test')):
    for i, (k, key) in enumerate(shown):
        ax.plot(tol, [x[cls] for x in sweep['rows'][key]['test']], marker='o', ms=3,
                color=PALETTE[i % len(PALETTE)], ls='--' if k == 'loco' else '-', label=ROWS[k][0])
    ax.plot(tol, [x[cls] for x in sweep['annotator2']['scores']], color='black', lw=1.2, ls=':',
            marker='s', ms=3, label='Second annotator (3 clips)')
    ax.axvline(0.15, color='grey', lw=0.6)
    ax.set_xlabel('Tolerance (s)')
    ax.set_ylabel(title)
    ax.set_ylim(0, 1.05)
axes[0].legend(loc='upper center', bbox_to_anchor=(1.05, -0.32), ncol=3)
save(fig, os.path.join(HERE, 'figures', 'fig_tolerance.pdf'))


# Figure: one synthetic rally segment seen through four virtual cameras placed like the benchmark's
# viewpoints. Ball flight is ballistic (g = 9.81 m/s^2); court dimensions follow the ITF rules.
# Top row: the rendered 16:9 image; bottom row: image height of the ball against time.
G = 9.81
HL, HW, HS, SL = 11.885, 5.485, 4.115, 6.40  # half length, half doubles width, half singles width, service line


def flight(p0, p1, T, n):
    """Ballistic flight from p0 to p1 in T seconds, n samples (end point excluded)."""
    vz = (p1[2] - p0[2] + 0.5 * G * T * T) / T
    t = np.linspace(0, T, n, endpoint=False)
    xy = np.outer(1 - t / T, p0[:2]) + np.outer(t / T, p1[:2])
    return np.column_stack([xy, p0[2] + vz * t - 0.5 * G * t * t]), t


# near hit -> bounce deep in the far court -> far hit -> bounce in the near court -> near hit
KEY = [((0.5, -12.3, 1.0), 'H'), ((-1.5, 8.5, 0.0), 'B'), ((-2.5, 13.0, 0.9), 'H'),
       ((1.8, -7.0, 0.0), 'B'), ((2.6, -12.0, 1.0), 'H')]
DUR = [1.05, 0.45, 1.10, 0.40]
pts, times, t0 = [], [], 0.0
for (a, _), (b, _), T in zip(KEY, KEY[1:], DUR):
    seg, ts = flight(np.array(a), np.array(b), T, int(T * 200))
    pts.append(seg)
    times.append(ts + t0)
    t0 += T
pts.append(np.array([KEY[-1][0]]))
times.append(np.array([t0]))
P, Tm = np.vstack(pts), np.concatenate(times)
EV_T = np.concatenate([[0.0], np.cumsum(DUR)])

CAMS = [('1  Broadcast', (0.0, -26.0, 10.0), (0.0, 0.0, 0.0)),
        ('2  Fixed elevated', (-10.0, -18.0, 5.0), (0.0, 0.0, 0.5)),
        ('3  Low-angle amateur', (1.0, -16.5, 1.1), (0.0, 0.0, 0.6)),
        ('4  Grazing phone', (-6.8, -15.5, 0.45), (-3.5, 0.0, 0.6))]


def camera(pos, look, W=1920, H=1080, margin=0.80):
    """Pinhole camera at pos looking at look; focal length set so court and rally fit the frame."""
    pos, look = np.array(pos, float), np.array(look, float)
    fwd = (look - pos) / np.linalg.norm(look - pos)
    right = np.cross(fwd, [0, 0, 1.0])
    right /= np.linalg.norm(right)
    up = np.cross(right, fwd)
    fit = P  # frame the rally; court lines outside the frame are clipped like in a real camera
    d = fit - pos
    zc = d @ fwd
    xs, ys = (d @ right) / zc, (d @ up) / zc
    f = margin * min((W / 2) / np.abs(xs).max(), (H / 2) / np.abs(ys).max())
    cx = W / 2 - f * (xs.max() + xs.min()) / 2
    cy = H / 2 + f * (ys.max() + ys.min()) / 2

    def proj(X):
        d = np.atleast_2d(X) - pos
        zc = d @ fwd
        return np.column_stack([cx + f * (d @ right) / zc, cy - f * (d @ up) / zc]), zc
    return proj


def court_lines():
    L = [((-HW, -HL), (HW, -HL)), ((-HW, HL), (HW, HL)), ((-HW, -HL), (-HW, HL)), ((HW, -HL), (HW, HL)),
         ((-HS, -HL), (-HS, HL)), ((HS, -HL), (HS, HL)), ((-HS, -SL), (HS, -SL)), ((-HS, SL), (HS, SL)),
         ((0, -SL), (0, SL))]
    return [np.column_stack([np.linspace(a[0], b[0], 60), np.linspace(a[1], b[1], 60), np.zeros(60)]) for a, b in L]


def style_box(ax):
    ax.set_xticks([])
    ax.set_yticks([])
    ax.grid(False)
    for sp in ax.spines.values():
        sp.set_visible(True)
        sp.set_linewidth(0.5)


def draw_events(ax, proj):
    for k, lab in KEY:
        q = proj(np.array(k))[0] if proj else np.array([k[:2]])
        ax.scatter(q[:, 0], q[:, 1], marker='o' if lab == 'B' else '^', s=24, zorder=3, facecolor='white',
                   edgecolor=PALETTE[1] if lab == 'B' else PALETTE[2], linewidths=1.1)


fig = plt.figure(figsize=(6.6, 3.5))
gs = fig.add_gridspec(2, 3, width_ratios=[0.62, 1, 1], wspace=0.08, hspace=0.28)
plan = fig.add_subplot(gs[:, 0])
for seg in court_lines():
    plan.plot(seg[:, 0], seg[:, 1], color='#9A9A9A', lw=0.6)
plan.plot([-HW - 0.9, HW + 0.9], [0, 0], color='#7A7A7A', lw=1.6)
plan.plot(P[:, 0], P[:, 1], color=PALETTE[0], lw=1.0)
draw_events(plan, None)
for n, (name, pos, look) in enumerate(CAMS, 1):
    d = np.array(look[:2]) - np.array(pos[:2])
    d = 2.2 * d / np.linalg.norm(d)
    plan.annotate('', xy=(pos[0] + d[0], pos[1] + d[1]), xytext=pos[:2],
                  arrowprops=dict(arrowstyle='->', color='black', lw=0.8))
    plan.scatter([pos[0]], [pos[1]], s=14, color='black', zorder=4)
    plan.text(pos[0] + (0.8 if pos[0] >= 0 else -0.8), pos[1] - 1.2, str(n), fontsize=8,
              ha='left' if pos[0] >= 0 else 'right')
plan.set_xlim(-12.5, 7.5)
plan.set_ylim(-27.5, 14.5)
plan.set_aspect('equal')
style_box(plan)
plan.set_title('Court seen from above', fontsize=8)
for n, (name, pos, look) in enumerate(CAMS):
    ax = fig.add_subplot(gs[n // 2, 1 + n % 2])
    proj = camera(pos, look)
    for seg in court_lines():
        uv, zc = proj(seg)
        ax.plot(uv[zc > 0.3, 0], uv[zc > 0.3, 1], color='#9A9A9A', lw=0.6)
    base = proj(np.array([[-HW - 0.9, 0, 0], [HW + 0.9, 0, 0]]))[0]
    topn = proj(np.array([[HW + 0.9, 0, 1.07], [0, 0, 0.914], [-HW - 0.9, 0, 1.07]]))[0]
    ax.fill(np.r_[base[:, 0], topn[:, 0]], np.r_[base[:, 1], topn[:, 1]], color='#DADADA', lw=0)
    uv = proj(P)[0]
    ax.plot(uv[:, 0], uv[:, 1], color=PALETTE[0], lw=1.0)
    draw_events(ax, proj)
    ax.set_xlim(0, 1920)
    ax.set_ylim(1080, 0)
    ax.set_aspect('equal')
    style_box(ax)
    ax.set_title(name, fontsize=8)
from matplotlib.lines import Line2D  # noqa: E402
fig.legend(handles=[Line2D([], [], color=PALETTE[0], lw=1, label='ball'),
                    Line2D([], [], color='none', marker='o', mec=PALETTE[1], mfc='white', label='bounce'),
                    Line2D([], [], color='none', marker='^', mec=PALETTE[2], mfc='white', label='hit'),
                    Line2D([], [], color='black', marker='>', lw=0.8, label='camera')],
           loc='lower center', ncol=4, bbox_to_anchor=(0.55, -0.04), fontsize=7.5)
save(fig, os.path.join(HERE, 'figures', 'fig_views.pdf'))

